Fortuity and fragility in supersymmetric SYK

In the $\mathcal N=2$ supersymmetric SYK model with $N$ fermions, every BPS state is fortuitous: at fixed charge, it exists only over a finite range of $N$. Allowing the charge to increase, we show that BPS classes may instead be uplifted along lattice walks inside the fortuity window, potentially to arbitrarily large $N$. However, there is no canonical uplift. We therefore introduce a decoder $D$ whose spectrum quantifies exact uplift and its metric cost. We call the failure or increasing cost of uplifting harmonic representatives metric fragility. Chen's single-matrix model and the protected tower of the two-flavor SYK model realize bare and genuinely dressed mechanisms of perfect uplift, respectively. In the generic one-flavor model, exact uplift eventually fails. The Lin-Maldacena-Rozenberg-Shan-type operator $D^\dagger D$ exhibits level statistics consistent with the Gaussian unitary ensemble. Its eigenvalues quantify the metric continuity of BPS states across system size, while their correlations probe chaos within the BPS sector. Metric fragility and BPS chaos are thus encoded in complementary observables of the same operator, distinguishing chaotic BPS sectors from exactly solvable towers.

==> anc/figure_10_data.csv <==
N,"fortuitous (2,1)","fortuitous (1,2)","fortuitous (2,2)","fortuitous (3,2)","fortuitous (2,3)","tower n=1","tower n=2"
5,0.6373,0.2554,0.7497,0.5556,0.5413,0.2000,0.4152
6,0.7204,0.6294,1.4370,1.4040,1.3850,0.1637,0.2789
7,2.9050,2.4590,2.9120,2.9590,2.9140,0.1268,0.3334
8,,,,,,0.0987,0.2857
9,,,,,,0.1100,0.2500
10,,,,,,0.1000,0.2222


==> anc/figure_11_data.csv <==
N,"fortuitous (2,1)","fortuitous (2,2)","fortuitous (3,2)","fortuitous (3,4)","tower n=1","tower n=2"
4,0.2765,0.6409,0.4193,0.3829,0.2500,0.1412
5,0.7698,2.6878,1.6069,1.2615,0.2000,0.4153
6,18.7586,,3.0775,7.6208,0.1666,0.4000
7,,,,,0.1429,0.3333
8,,,,,0.1250,0.2857
9,,,,,0.1111,0.2500
10,,,,,0.1000,0.2222


==> anc/figure_12_data.txt <==
# Source data for the N=2 supersymmetric SYK decoder diagnostics.
# Each row contains results for one BPS state and one decoder channel.
# fidelity is the per-state decoder fidelity F.
# kappa_exact is the exact dressing cost; NA means no exact lift exists.
# kappa_projected is the dressing cost of the projected component.
# bare_fraction is the directly computed bare fraction f0.
# kappa_type is exact, projected, or none.
# state_index gives the ordering of the BPS vectors in bps[n][p].
# direction gives the down or up decoder channel from n to n+1.
#
#
n	p	state_index	direction	fidelity	kappa_exact	kappa_projected	bare_fraction	kappa_type
1	0	1	down	1.	0.	0.	1.	exact
1	0	1	up	1.	0.	0.	1.	exact
1	1	1	down	1.	0.	0.	1.	exact
1	1	1	up	1.	0.	0.	1.	exact
2	0	1	down	0.	NA	Infinity	0.	none
2	0	1	up	1.	0.	0.	1.	exact
2	1	1	down	1.	0.	0.	1.	exact
2	1	1	up	1.	0.	0.	1.	exact
2	1	2	down	1.	0.	0.	1.	exact
2	1	2	up	1.	0.	0.	1.	exact
2	2	1	down	1.	0.	0.	1.	exact
2	2	1	up	0.	NA	Infinity	0.	none
3	1	1	down	1.0000000000000002	2.491640209782457	2.491640209782456	0.6208273440705016	exact
3	1	1	up	1.	0.	0.	1.	exact
3	1	2	down	1.0000000000000002	1.4962399456782922	1.4962399456782918	0.7723052983800661	exact
3	1	2	up	1.	0.	0.	1.	exact
3	1	3	down	1.	1.5833748409589825	1.5833748409589825	0.7590452901581715	exact
3	1	3	up	1.	0.	0.	1.	exact
3	2	1	down	1.	0.	0.	1.	exact
3	2	1	up	0.9999999999999999	1.583374840958986	1.5833748409589865	0.7590452901581715	exact
3	2	2	down	1.	0.	0.	1.	exact
3	2	2	up	1.	1.4962399456782927	1.4962399456782927	0.7723052983800658	exact
3	2	3	down	1.	0.	0.	1.	exact
3	2	3	up	0.9999999999999999	2.4916402097824593	2.49164020978246	0.6208273440705014	exact
4	1	1	down	0.7207123395883412	NA	0.17614345889143723	0.612775877075099	projected
4	1	1	up	1.0000000000000002	-2.220446049250313*^-16	-4.440892098500626*^-16	1.0000000000000002	exact
4	1	2	down	0.2026601269160736	NA	0.17614345889143723	0.17230902011484975	projected
4	1	2	up	1.0000000000000002	-1.1102230246251565*^-16	-3.3306690738754696*^-16	1.	exact
4	1	3	down	0.0766275334955855	NA	0.17614345889143723	0.06515151949899894	projected
4	1	3	up	0.9999999999999998	-2.220446049250313*^-16	0.	1.0000000000000002	exact
4	2	1	down	1.	0.2020031759564367	0.2020031759564367	0.9462319662888127	exact
4	2	1	up	1.	0.27328044839663246	0.27328044839663246	0.927259795335261	exact
4	2	2	down	0.9999999999999996	0.4370886329756065	0.4370886329756072	0.8836582828891889	exact
4	2	2	up	1.	0.6852631568051231	0.6852631568051231	0.817600627605586	exact
4	2	3	down	1.	1.0900792867012825	1.0900792867012825	0.7098490181765191	exact
4	2	3	up	0.9999999999999998	0.06922342789561475	0.06922342789561498	0.981574509474554	exact
4	2	4	down	0.9999999999999997	0.06922342789561475	0.0692234278956152	0.9815745094745539	exact
4	2	4	up	1.	1.0900792867012825	1.0900792867012825	0.709849018176519	exact
4	2	5	down	1.	0.6852631568051233	0.6852631568051233	0.8176006276055862	exact
4	2	5	up	0.9999999999999994	0.4370886329756063	0.4370886329756072	0.883658282889189	exact
4	2	6	down	0.9999999999999999	0.27328044839663246	0.2732804483966327	0.927259795335261	exact
4	2	6	up	0.9999999999999999	0.2020031759564358	0.20200317595643602	0.9462319662888128	exact
4	3	1	down	1.	-1.1102230246251565*^-16	-1.1102230246251565*^-16	1.0000000000000002	exact
4	3	1	up	0.044316991173994756	NA	0.17614345889143856	0.037679919774212964	projected
4	3	2	down	0.9999999999999999	-2.220446049250313*^-16	0.	1.0000000000000002	exact
4	3	2	up	0.2388715233315852	NA	0.17614345889143856	0.20309726804647715	projected
4	3	3	down	0.9999999999999998	-4.440892098500626*^-16	-2.220446049250313*^-16	1.0000000000000002	exact
4	3	3	up	0.7168114854944199	NA	0.17614345889143856	0.6094592288682564	projected
5	1	1	down	0.	NA	Infinity	0.	none
5	1	1	up	1.0000000000000004	0.	-4.440892098500626*^-16	1.0000000000000002	exact
5	2	1	down	0.9621132481958856	NA	0.8916428160297962	0.6467602751036884	projected
5	2	1	up	1.0000000000000002	0.07723858619749979	0.07723858619749957	0.9632107200835178	exact
5	2	2	down	0.9374344996407944	NA	0.37834372069931943	0.7780575052226314	projected
5	2	2	up	1.	0.04957575651768309	0.04957575651768309	0.9763867197292194	exact
5	2	3	down	0.8614929707386072	NA	0.8172744930253724	0.5876114774624617	projected
5	2	3	up	1.0000000000000002	0.21910368786956402	0.2191036878695638	0.8956393779249698	exact
5	2	4	down	0.9347077260337211	NA	0.38409309117176593	0.8191677943167986	projected
5	2	4	up	1.	0.013235291742137889	0.013235291742137889	0.9936959377864221	exact
5	2	5	down	0.9969997727150648	NA	1.0811929123569581	0.6916122314880221	projected
5	2	5	up	1.0000000000000004	0.14104091729443957	0.14104091729443913	0.9328212226366398	exact
5	2	6	down	0.9226746299874309	NA	0.5006327413784921	0.7725202735570524	projected
5	2	6	up	0.9999999999999998	0.16332789694203464	0.16332789694203487	0.9222057780368159	exact
5	2	7	down	0.9401665649705042	NA	0.5973920797747048	0.7770501135682635	projected
5	2	7	up	1.	0.10673111512990019	0.10673111512990019	0.9491632218607429	exact
5	2	8	down	0.46273444317786433	NA	0.9423747587480982	0.29310085165288247	projected
5	2	8	up	1.0000000000000002	0.2650864426745343	0.2650864426745341	0.8737374695507625	exact
5	2	9	down	0.9816761445401249	NA	1.259699572453619	0.5567288958020041	projected
5	2	9	up	1.0000000000000004	0.06199305915635822	0.06199305915635778	0.9704722714583286	exact
5	3	1	down	1.0000000000000002	0.10381365669869735	0.10381365669869713	0.9505528277579276	exact
5	3	1	up	0.8447803599584304	NA	0.299949803749211	0.7665262788775601	projected
5	3	2	down	0.9999999999999998	0.15983807489039625	0.15983807489039648	0.9238680047377047	exact
5	3	2	up	0.9887462309646083	NA	0.5164723745492592	0.7984265719537766	projected
5	3	3	down	1.0000000000000004	0.056829496558729264	0.05682949655872882	0.9729317125113371	exact
5	3	3	up	0.9205941761769387	NA	0.3918027385807894	0.7736660485138448	projected
5	3	4	down	1.0000000000000007	0.10465095094244248	0.10465095094244181	0.9501540186416289	exact
5	3	4	up	0.9549430627028865	NA	1.375981456783805	0.524161444405203	projected
5	3	5	down	0.9999999999999999	0.22319033203769267	0.2231903320376929	0.8936928806672921	exact
5	3	5	up	0.9187803158025448	NA	0.3751970543652101	0.7784216855453989	projected
5	3	6	down	0.9999999999999993	0.2780040285733598	0.2780040285733607	0.8675847328569292	exact
5	3	6	up	0.8935230688403765	NA	0.6053549997334731	0.7046278649877468	projected
5	3	7	down	1.	0.10728464911611124	0.10728464911611124	0.9488995697437828	exact
5	3	7	up	0.6631920202825499	NA	0.8783402353380019	0.47913169283286117	projected
5	3	8	down	0.9999999999999998	0.04346589868591444	0.04346589868591466	0.9792968878341621	exact
5	3	8	up	0.8268073476232596	NA	1.36216783886388	0.4727848438005222	projected
5	3	9	down	1.	0.020255666020807306	0.020255666020807306	0.9903520843166549	exact
5	3	9	up	0.9886334176484063	NA	1.028410884853924	0.6248629872568975	projected
5	4	1	down	0.9999999999999998	-2.4424906541753444*^-15	-2.220446049250313*^-15	1.0000000000000002	exact
5	4	1	up	0.	NA	Infinity	0.	none
6	2	1	down	0.	NA	Infinity	0.	none
6	2	1	up	1.0000000000000004	0.08135516245806507	0.08135516245806462	0.9686920816776206	exact
6	2	2	down	0.	NA	Infinity	0.	none
6	2	2	up	1.0000000000000002	0.015256502534596983	0.01525650253459676	0.9941288380379733	exact
6	2	3	down	0.	NA	Infinity	0.	none
6	2	3	up	0.9999999999999998	0.001977003173291969	0.001977003173292191	0.9992391895977782	exact
6	2	4	down	0.	NA	Infinity	0.	none
6	2	4	up	1.	0.05143826291449938	0.05143826291449938	0.9802050062305228	exact
6	2	5	down	0.	NA	Infinity	0.	none
6	2	5	up	1.0000000000000004	0.04705774262022322	0.047057742620222776	0.981890762455931	exact
6	2	6	down	0.	NA	Infinity	0.	none
6	2	6	up	1.	0.03679150759830008	0.03679150759830008	0.9858415190868987	exact
6	2	7	down	0.	NA	Infinity	0.	none
6	2	7	up	1.0000000000000002	0.0618290225326068	0.06182902253260658	0.9762063287821329	exact
6	2	8	down	0.	NA	Infinity	0.	none
6	2	8	up	1.0000000000000007	0.04852339049265342	0.04852339049265275	0.9813267369842462	exact
6	2	9	down	0.	NA	Infinity	0.	none
6	2	9	up	1.	0.03608853357187303	0.03608853357187303	0.9861120446778653	exact
6	3	1	down	1.	0.2606886432767048	0.2606886432767048	0.8885183159885167	exact
6	3	1	up	1.0000000000000002	0.17264386615959348	0.17264386615959326	0.9350929826227804	exact
6	3	2	down	0.9999999999999998	0.36731524671490634	0.36731524671490656	0.8845820835445518	exact
6	3	2	up	1.	0.09872801798886388	0.09872801798886388	0.9437049970209398	exact
6	3	3	down	1.	0.3379791866266919	0.3379791866266919	0.8700954074110517	exact
6	3	3	up	1.0000000000000004	0.4717855850096637	0.47178558500966306	0.850286780517659	exact
6	3	4	down	0.9999999999999999	0.18634555495005034	0.18634555495005056	0.9318389520193406	exact
6	3	4	up	1.0000000000000002	0.23905348676519855	0.23905348676519833	0.8864097188763768	exact
6	3	5	down	1.	0.3228558162475281	0.3228558162475281	0.8672342403014877	exact
6	3	5	up	1.0000000000000007	0.19701388956523247	0.1970138895652318	0.9026826506759141	exact
6	3	6	down	0.9999999999999998	0.42954325278222316	0.4295432527822236	0.82256972403829	exact
6	3	6	up	1.0000000000000002	1.4390016483111387	1.4390016483111383	0.6703593171990261	exact
6	3	7	down	0.9999999999999999	0.5966024820983247	0.5966024820983251	0.7504391237777495	exact
6	3	7	up	1.0000000000000002	0.20917877174235966	0.20917877174235944	0.9262484856696369	exact
6	3	8	down	0.9999999999999999	0.23647062305990074	0.23647062305990096	0.937008727259895	exact
6	3	8	up	1.0000000000000007	0.1912332807315653	0.19123328073156443	0.8906546845180005	exact
6	3	9	down	1.0000000000000004	0.13900403580975573	0.1390040358097553	0.9204467971963064	exact
6	3	9	up	1.0000000000000007	0.13016971894335705	0.13016971894335638	0.9463660645772612	exact
6	3	10	down	0.9999999999999996	0.34478503094948687	0.34478503094948754	0.9020523143704868	exact
6	3	10	up	1.0000000000000002	0.8296963625852287	0.8296963625852283	0.7322203997909406	exact
6	3	11	down	0.9999999999999997	0.5471862758856001	0.547186275885601	0.8471776027447817	exact
6	3	11	up	1.0000000000000002	0.33607771739220005	0.3360777173921996	0.865246789944014	exact
6	3	12	down	0.9999999999999998	0.23005465326478003	0.23005465326478025	0.9037041495742968	exact
6	3	12	up	1.0000000000000004	0.15914615580473535	0.1591461558047349	0.9132825901033922	exact
6	3	13	down	1.0000000000000002	0.3736228420667078	0.3736228420667076	0.854728432768615	exact
6	3	13	up	1.0000000000000009	0.5524018146725584	0.5524018146725569	0.8519784401103008	exact
6	3	14	down	0.9999999999999994	0.08660496736617507	0.08660496736617573	0.9641921498595064	exact
6	3	14	up	1.0000000000000004	0.38911648744961713	0.38911648744961647	0.8260711086500063	exact
6	3	15	down	0.9999999999999998	0.15950733063429423	0.15950733063429445	0.929459910512923	exact
6	3	15	up	1.0000000000000007	0.08605644285988845	0.08605644285988778	0.9510845349518497	exact
6	3	16	down	0.9999999999999999	0.27575290872665437	0.2757529087266548	0.8888096397187834	exact
6	3	16	up	0.9999999999999999	0.18101613929610227	0.1810161392961025	0.9366417450513874	exact
6	3	17	down	0.9999999999999996	0.8708077060450508	0.8708077060450516	0.8030194158629486	exact
6	3	17	up	1.0000000000000004	0.20722240899431754	0.20722240899431688	0.9034095874000113	exact
6	3	18	down	1.	0.3874224225809335	0.3874224225809335	0.8696873224805123	exact
6	3	18	up	1.0000000000000002	0.26300718481417173	0.2630071848141715	0.9038234317505447	exact
6	4	1	down	1.	0.09689652043941077	0.09689652043941077	0.9627112987549683	exact
6	4	1	up	0.	NA	Infinity	0.	none
6	4	2	down	1.	0.0028433876556688276	0.0028433876556688276	0.9989057787386456	exact
6	4	2	up	0.	NA	Infinity	0.	none
6	4	3	down	0.9999999999999998	0.010265843377211148	0.01026584337721137	0.9960493940857196	exact
6	4	3	up	0.	NA	Infinity	0.	none
6	4	4	down	1.0000000000000002	0.022467742420043235	0.022467742420043013	0.9913537356042094	exact
6	4	4	up	0.	NA	Infinity	0.	none
6	4	5	down	0.9999999999999992	0.0303868481301397	0.030386848130140587	0.9883062250680978	exact
6	4	5	up	0.	NA	Infinity	0.	none
6	4	6	down	0.9999999999999996	0.02310972343623341	0.023109723436233853	0.9911066819617339	exact
6	4	6	up	0.	NA	Infinity	0.	none
6	4	7	down	1.	0.11149991923960334	0.11149991923960334	0.9570914707925913	exact
6	4	7	up	0.	NA	Infinity	0.	none
6	4	8	down	0.9999999999999998	0.04005606052713562	0.04005606052713584	0.9845852207357306	exact
6	4	8	up	0.	NA	Infinity	0.	none
6	4	9	down	0.9999999999999996	0.04279108267066234	0.04279108267066278	0.9835327017892708	exact
6	4	9	up	0.	NA	Infinity	0.	none
7	3	1	down	0.9630590047033756	NA	8.24477848858965	0.6383528962518235	projected
7	3	1	up	0.9999999999999994	0.8848242143808873	0.8848242143808887	0.798951438230394	exact
7	3	2	down	0.9916975683144076	NA	18.729837410284638	0.7228326769868076	projected
7	3	2	up	0.9999999999999999	0.30148346459619635	0.30148346459619657	0.9005865024195737	exact
7	3	3	down	0.9872975794309723	NA	9.53073072662972	0.7067448292554257	projected
7	3	3	up	1.	0.5674550715294151	0.5674550715294151	0.8572475047400886	exact
7	3	4	down	0.977879386362966	NA	39.41441030283218	0.5482489919302818	projected
7	3	4	up	1.0000000000000004	0.4119498576785725	0.41194985767857184	0.9104033922937463	exact
7	3	5	down	0.9752835792494677	NA	24.350497227649907	0.5675593751600405	projected
7	3	5	up	1.0000000000000002	0.4046615131145843	0.4046615131145841	0.9045254399780731	exact
7	3	6	down	0.9752410592796475	NA	26.51481070231162	0.6258157162669449	projected
7	3	6	up	1.	0.4899100918431667	0.4899100918431667	0.8848617079496897	exact
7	3	7	down	0.9598965305491531	NA	30.376667471902525	0.5446564480644548	projected
7	3	7	up	1.0000000000000004	0.6490998806714372	0.6490998806714363	0.8259121265899041	exact
7	3	8	down	0.9620823098260615	NA	48.64722663825936	0.49808243503507504	projected
7	3	8	up	1.	0.2883438682823056	0.2883438682823056	0.9324890955824037	exact
7	3	9	down	0.9930110937699845	NA	37.07548271164724	0.5272578976872021	projected
7	3	9	up	1.0000000000000007	0.43940491792270353	0.43940491792270264	0.8680666115626124	exact
7	3	10	down	0.9420184442474128	NA	19.54006311898955	0.5285088606516763	projected
7	3	10	up	0.9999999999999999	0.5364804660009708	0.5364804660009712	0.8854791898927735	exact
7	3	11	down	0.8888317357554183	NA	27.509878185278982	0.5084289296247494	projected
7	3	11	up	1.	0.2741249679993427	0.2741249679993427	0.9344699069368617	exact
7	3	12	down	0.9754429010427483	NA	23.020630806891322	0.6978903379612267	projected
7	3	12	up	1.0000000000000002	0.10051940497435541	0.10051940497435519	0.9661038240897768	exact
7	3	13	down	0.9930331106423547	NA	26.2067964809728	0.6041769081388565	projected
7	3	13	up	1.	0.33777832659011797	0.33777832659011797	0.8994385499781367	exact
7	3	14	down	0.9941033379282214	NA	15.894581403633754	0.679254047795474	projected
7	3	14	up	1.	0.5105906550427495	0.5105906550427495	0.8782866431972053	exact
7	3	15	down	0.9578104707591947	NA	8.466788655066507	0.6478152808716132	projected
7	3	15	up	0.9999999999999999	0.24861419369756987	0.2486141936975701	0.928810377765873	exact
7	3	16	down	0.9511473099949658	NA	18.25176957238953	0.5756119357809774	projected
7	3	16	up	0.9999999999999998	0.2097526386778772	0.2097526386778774	0.9309794936930935	exact
7	3	17	down	0.9759593169541151	NA	40.151738252189034	0.5706586810649227	projected
7	3	17	up	1.0000000000000002	0.2788076586781769	0.2788076586781767	0.9216770260938406	exact
7	3	18	down	0.941763458282687	NA	13.55397312310767	0.46221487814598766	projected
7	3	18	up	1.	0.409657833314258	0.409657833314258	0.8781568052673503	exact
7	3	19	down	0.9605850940720243	NA	38.48906983620053	0.5463508514540605	projected
7	3	19	up	1.	0.2020734159040829	0.2020734159040829	0.9419102760473083	exact
7	3	20	down	0.999032119670378	NA	7.688235506243407	0.6210445135669065	projected
7	3	20	up	1.	0.8634122434104998	0.8634122434104998	0.8227395509166369	exact
7	3	21	down	0.9680392005039559	NA	46.85327948600737	0.5229052494045464	projected
7	3	21	up	1.	0.5813790727370558	0.5813790727370558	0.8803198040483755	exact
7	3	22	down	0.9791614995928487	NA	57.36183440772944	0.5268464479631993	projected
7	3	22	up	0.9999999999999996	0.2792810355441506	0.2792810355441513	0.9321315345621005	exact
7	3	23	down	0.9912496644624861	NA	23.82535305244407	0.4920821507573116	projected
7	3	23	up	1.0000000000000004	0.26425953654991297	0.2642595365499123	0.9233204985653993	exact
7	3	24	down	0.9692921733770007	NA	19.410605865985833	0.6337298821341402	projected
7	3	24	up	1.	0.33475593591957287	0.33475593591957287	0.9142995055453625	exact
7	3	25	down	0.970432416378479	NA	33.01424351704643	0.503750559137891	projected
7	3	25	up	0.9999999999999998	0.4327252916664006	0.43272529166640084	0.894424883227001	exact
7	3	26	down	0.9609429977169486	NA	21.102285225179433	0.654788675049029	projected
7	3	26	up	1.	0.22626567421518096	0.22626567421518096	0.9237861351122346	exact
7	3	27	down	0.9807232554731936	NA	42.245265321877305	0.4865436948622901	projected
7	3	27	up	1.0000000000000004	0.28342740398283217	0.2834274039828315	0.9036470887936712	exact
7	4	1	down	1.0000000000000002	0.19949020771848036	0.19949020771848014	0.9388221452056692	exact
7	4	1	up	0.9878907402259178	NA	22.32045377662456	0.511731929976787	projected
7	4	2	down	1.	0.43039691609796504	0.43039691609796504	0.9037922874340185	exact
7	4	2	up	0.9981266453060731	NA	86.88617059698024	0.34645228822373214	projected
7	4	3	down	1.0000000000000004	0.29452352542761284	0.2945235254276122	0.9260211810159716	exact
7	4	3	up	0.9924536310040721	NA	17.072786470746394	0.6075888079296821	projected
7	4	4	down	0.9999999999999999	0.33732933816899946	0.3373293381689997	0.9340241159383799	exact
7	4	4	up	0.9246911041882754	NA	11.259803220753767	0.6302962688850227	projected
7	4	5	down	1.0000000000000004	0.26701532818965346	0.2670153281896528	0.9163405588762961	exact
7	4	5	up	0.9735309374663539	NA	33.32665531898275	0.6036696251308531	projected
7	4	6	down	1.0000000000000004	0.48083912818648056	0.4808391281864801	0.8845861996569512	exact
7	4	6	up	0.9229165387724297	NA	37.49149695758952	0.48779934790672413	projected
7	4	7	down	1.0000000000000004	0.22566845010878467	0.22566845010878422	0.9355889590720959	exact
7	4	7	up	0.883514709810473	NA	22.746731618093023	0.496451825561916	projected
7	4	8	down	0.9999999999999998	0.19866832529026413	0.19866832529026435	0.9436784771432988	exact
7	4	8	up	0.969289310439048	NA	17.48019146235832	0.6021761644295766	projected
7	4	9	down	1.0000000000000002	0.2087732185435789	0.20877321854357866	0.9456743769012596	exact
7	4	9	up	0.9931977710995094	NA	14.416093548793413	0.5409728427969677	projected
7	4	10	down	1.	0.33290680781455184	0.33290680781455184	0.9119790644918156	exact
7	4	10	up	0.9714839343438182	NA	11.581928037067595	0.627928687947361	projected
7	4	11	down	1.0000000000000004	0.33284263281014304	0.3328426328101426	0.9187309146344522	exact
7	4	11	up	0.9237052378877669	NA	22.66565850823055	0.5278272394863283	projected
7	4	12	down	0.9999999999999999	0.47939349238025675	0.4793934923802572	0.8744664169116401	exact
7	4	12	up	0.9858441543386505	NA	15.612147066560748	0.6585771727658198	projected
7	4	13	down	1.0000000000000002	1.035576842926524	1.0355768429265235	0.7605695346025686	exact
7	4	13	up	0.9590136453011425	NA	45.182126852438785	0.4944101824059015	projected
7	4	14	down	1.0000000000000007	0.36072419888112095	0.36072419888112006	0.8980846604399924	exact
7	4	14	up	0.9928924301165516	NA	14.762883076584822	0.658329595046156	projected
7	4	15	down	1.0000000000000004	0.7584626899917284	0.7584626899917277	0.8324577196749439	exact
7	4	15	up	0.9741695722347264	NA	38.23184904374323	0.4605279647640484	projected
7	4	16	down	1.0000000000000004	0.3444209019738784	0.344420901973878	0.9020584007558172	exact
7	4	16	up	0.9955518607712879	NA	5.302856519995489	0.6832837205637976	projected
7	4	17	down	1.	0.5996112076938842	0.5996112076938842	0.8602456212710936	exact
7	4	17	up	0.9794329530289025	NA	37.1973762164989	0.6513912869024645	projected
7	4	18	down	0.9999999999999997	0.2570857488245555	0.25708574882455615	0.9418136431674579	exact
7	4	18	up	0.9827288689219675	NA	5.205960375754902	0.6975413443563179	projected
7	4	19	down	1.0000000000000009	0.2914407601743396	0.2914407601743385	0.9239257531871831	exact
7	4	19	up	0.98592033020238	NA	20.807093592978358	0.6231163625695952	projected
7	4	20	down	1.0000000000000004	0.3331387149155516	0.33313871491555114	0.9027003274978892	exact
7	4	20	up	0.9293291458910902	NA	43.84026837289488	0.4692237878788725	projected
7	4	21	down	1.0000000000000007	0.2914738063195488	0.2914738063195479	0.9168753433184612	exact
7	4	21	up	0.995722770265079	NA	20.820864975099113	0.7293170402824739	projected
7	4	22	down	1.0000000000000004	0.6638847939678434	0.6638847939678425	0.8377629177518376	exact
7	4	22	up	0.9732157945366512	NA	26.85925131039557	0.6494900972083535	projected
7	4	23	down	1.0000000000000007	0.2685558121983791	0.2685558121983782	0.9113661544348685	exact
7	4	23	up	0.9804492283592793	NA	36.92580116304975	0.5478397892941862	projected
7	4	24	down	1.0000000000000002	0.2734623531116309	0.2734623531116307	0.9123894645374907	exact
7	4	24	up	0.953153182832689	NA	26.712064061959826	0.5488180823361044	projected
7	4	25	down	1.	0.4826528858331276	0.4826528858331276	0.8862774753795579	exact
7	4	25	up	0.9821872400791721	NA	19.737255352196375	0.552919091802243	projected
7	4	26	down	1.	0.5878889159937251	0.5878889159937251	0.8338748372896523	exact
7	4	26	up	0.995447647817044	NA	44.590782072589214	0.5320635543796028	projected
7	4	27	down	1.0000000000000004	0.47481163138178806	0.4748116313817874	0.8889183624888265	exact
7	4	27	up	0.9791572331001291	NA	26.579644009982562	0.7024090501720273	projected
8	3	1	down	0.17772378695463129	NA	0.3271094979490967	0.13506280734496795	projected
8	3	1	up	1.0000000000000007	0.33219649966582177	0.3321964996658209	0.911467946583938	exact
8	3	2	down	0.026551623641051215	NA	0.3438463146810906	0.01981534720338551	projected
8	3	2	up	1.0000000000000002	0.2110519140058169	0.2110519140058167	0.9407639604708928	exact
8	3	3	down	0.20087652198120343	NA	0.3213915566058285	0.15343645786578936	projected
8	3	3	up	1.0000000000000004	0.3923129374549075	0.3923129374549068	0.9078774718639147	exact
8	3	4	down	0.16847759135366794	NA	0.5137534876878682	0.11372170268090459	projected
8	3	4	up	1.0000000000000002	0.2853567464000559	0.2853567464000557	0.9383987383922137	exact
8	3	5	down	0.09862493794828697	NA	0.3345277633151482	0.07464893726244111	projected
8	3	5	up	1.0000000000000004	0.27558087250522667	0.275580872505226	0.9394365053068827	exact
8	3	6	down	0.27407217179621995	NA	0.5677085527890933	0.18037422625279806	projected
8	3	6	up	1.	0.4605241235217896	0.4605241235217896	0.9067899072967984	exact
8	3	7	down	0.0895650667982514	NA	0.3106830197969901	0.0690452258579363	projected
8	3	7	up	1.	0.4273192496114817	0.4273192496114817	0.9016595380176977	exact
8	3	8	down	0.06612715838571304	NA	0.42688258770676546	0.047212633885796565	projected
8	3	8	up	0.9999999999999998	0.23187112229141094	0.23187112229141116	0.9284760138358849	exact
8	3	9	down	0.054540468544360975	NA	0.4558411404485787	0.03809953761249651	projected
8	3	9	up	0.9999999999999997	0.18096285931254164	0.18096285931254208	0.9477631733654535	exact
8	3	10	down	0.2100132163413049	NA	0.5303933449702083	0.13981923168150515	projected
8	3	10	up	1.	0.1429029158892603	0.1429029158892603	0.970597277486518	exact
8	3	11	down	0.16068479654187356	NA	0.6052514193635956	0.10292625843999245	projected
8	3	11	up	0.9999999999999998	0.2061872776835325	0.20618727768353273	0.9515371383514358	exact
8	3	12	down	0.13878080909982624	NA	0.4781307185199619	0.0968354513857013	projected
8	3	12	up	0.9999999999999999	0.21766509394065325	0.21766509394065348	0.9280235564926762	exact
8	3	13	down	0.12306879448008796	NA	0.5178976774701063	0.08306622361462793	projected
8	3	13	up	1.	0.2513720190111346	0.2513720190111346	0.935520853588226	exact
8	3	14	down	0.06485098937147214	NA	0.4271103406685903	0.046574544646875264	projected
8	3	14	up	1.	0.37115927267290405	0.37115927267290405	0.9146315117843756	exact
8	3	15	down	0.04483918115202693	NA	0.3812078948221824	0.03266299268701572	projected
8	3	15	up	1.0000000000000007	0.2155094478182138	0.21550944781821313	0.9380977613598765	exact
8	3	16	down	0.05945073543394877	NA	0.4888234264432805	0.04060031817147075	projected
8	3	16	up	1.0000000000000009	0.35046510530126107	0.35046510530125996	0.9319782770383331	exact
8	3	17	down	0.1489968073253822	NA	0.44489893143544257	0.10459565055600238	projected
8	3	17	up	1.0000000000000004	0.26977236507546154	0.2697723650754609	0.9191807530668697	exact
8	3	18	down	0.10975740351463888	NA	0.5689674299484393	0.07199910479059828	projected
8	3	18	up	1.	0.3010291479636382	0.3010291479636382	0.934886735161816	exact
8	3	19	down	0.13137491959560016	NA	0.37470636394447654	0.09763296412829967	projected
8	3	19	up	0.9999999999999996	0.09129565102378234	0.09129565102378279	0.9703958933929252	exact
8	3	20	down	0.0678750226332735	NA	0.3757941891882812	0.05022175938851764	projected
8	3	20	up	1.	0.25781554959968367	0.25781554959968367	0.9575745594216801	exact
8	3	21	down	0.09287367120552932	NA	0.5522008599840063	0.061474386429572994	projected
8	3	21	up	1.0000000000000007	0.3467110218493912	0.3467110218493903	0.9116369174266188	exact
8	3	22	down	0.055430196534688524	NA	0.44302474934263425	0.03930991596338663	projected
8	3	22	up	0.9999999999999999	0.08769295861177406	0.08769295861177429	0.9714618474077958	exact
8	3	23	down	0.1109615434265152	NA	0.3845254438557899	0.0811240011422741	projected
8	3	23	up	1.0000000000000002	0.2908476170773746	0.29084761707737417	0.9309009224405943	exact
8	3	24	down	0.12002871763429052	NA	0.5001004917130867	0.08236701340806388	projected
8	3	24	up	0.9999999999999998	0.3249643801239821	0.3249643801239823	0.9136538681086043	exact
8	3	25	down	0.07084761681328879	NA	0.49895749555384383	0.04882597308242628	projected
8	3	25	up	1.0000000000000004	0.16273549112892205	0.1627354911289216	0.9516412797318756	exact
8	3	26	down	0.04707135960455118	NA	0.5501089659770415	0.031261551255537354	projected
8	3	26	up	0.9999999999999996	0.4764793503209981	0.47647935032099875	0.8894356001733864	exact
8	3	27	down	0.0706075962903611	NA	0.37073883029292487	0.05198918609282244	projected
8	3	27	up	1.	0.20179729949074754	0.20179729949074754	0.9266730318974643	exact
8	4	1	down	0.9999999999999997	0.7076523947724831	0.7076523947724838	0.8126828213835317	exact
8	4	1	up	1.0000000000000004	0.882379327723509	0.8823793277235081	0.7778326699494585	exact
8	4	2	down	1.0000000000000002	0.7284729944007218	0.7284729944007213	0.8397037930692165	exact
8	4	2	up	1.	0.7058569535159631	0.7058569535159631	0.7896592943101886	exact
8	4	3	down	1.0000000000000007	0.746035376452757	0.7460353764527559	0.8300151729558551	exact
8	4	3	up	1.0000000000000009	0.5644433918268053	0.5644433918268039	0.8370743674419197	exact
8	4	4	down	1.0000000000000002	0.655622666836353	0.6556226668363525	0.8019763652815807	exact
8	4	4	up	1.0000000000000002	1.0508403459114657	1.0508403459114652	0.7397184551290519	exact
8	4	5	down	1.0000000000000002	0.9628980995240486	0.9628980995240481	0.759811304953028	exact
8	4	5	up	1.0000000000000004	1.1423327338335976	1.1423327338335967	0.7532964284142185	exact
8	4	6	down	1.	0.806823308739208	0.806823308739208	0.7929356508873658	exact
8	4	6	up	1.0000000000000004	1.4928594074616202	1.4928594074616193	0.7337514648492965	exact
8	4	7	down	1.	0.6140867558579579	0.6140867558579579	0.8211951212996818	exact
8	4	7	up	0.9999999999999994	1.0405864157412257	1.040586415741227	0.7688222171217521	exact
8	4	8	down	1.	0.7697851241183691	0.7697851241183691	0.7712319774728718	exact
8	4	8	up	1.	1.3743641390090535	1.3743641390090535	0.7357347218068142	exact
8	4	9	down	1.0000000000000004	1.1302035013609468	1.130203501360946	0.7742624512158884	exact
8	4	9	up	1.0000000000000007	0.6716803661841422	0.6716803661841411	0.8197706531420613	exact
8	4	10	down	1.0000000000000007	0.8670637622643402	0.8670637622643389	0.7919598805718888	exact
8	4	10	up	0.9999999999999999	0.5548949798815734	0.5548949798815739	0.8381017924624699	exact
8	4	11	down	1.0000000000000009	0.6285313198584013	0.6285313198583997	0.8070843073251593	exact
8	4	11	up	1.0000000000000002	0.7036227340325998	0.7036227340325993	0.8164062706530419	exact
8	4	12	down	1.	0.7044388853876182	0.7044388853876182	0.8069051604893248	exact
8	4	12	up	1.	2.0255122684030415	2.0255122684030415	0.6798105265569704	exact
8	4	13	down	1.0000000000000004	0.7110677521773845	0.7110677521773838	0.8388186432260036	exact
8	4	13	up	1.	0.9085460202034596	0.9085460202034596	0.7910561073681209	exact
8	4	14	down	1.	0.7751580566132337	0.7751580566132337	0.8106194397501039	exact
8	4	14	up	1.0000000000000002	0.9465032746618633	0.9465032746618629	0.8050161774589123	exact
8	4	15	down	1.	0.8849937816161415	0.8849937816161415	0.7823526616361343	exact
8	4	15	up	1.	0.7526605140430545	0.7526605140430545	0.8093867283667664	exact
8	4	16	down	0.9999999999999999	0.7336302815166311	0.7336302815166316	0.8150314482718745	exact
8	4	16	up	1.	0.7975400925090659	0.7975400925090659	0.8040780060081134	exact
8	4	17	down	1.0000000000000009	0.6341196094234158	0.6341196094234143	0.8290900348635463	exact
8	4	17	up	1.	0.7955273905002278	0.7955273905002278	0.7954731638850153	exact
8	4	18	down	0.9999999999999996	0.9403898380636879	0.9403898380636888	0.7634594341228932	exact
8	4	18	up	1.0000000000000002	0.9627300207223151	0.9627300207223146	0.7357492577876202	exact
8	4	19	down	0.9999999999999993	1.2588747780731344	1.2588747780731362	0.7491379609685862	exact
8	4	19	up	0.9999999999999991	1.1785190964929657	1.1785190964929675	0.7311276698323376	exact
8	4	20	down	1.0000000000000002	1.1621367461031333	1.162136746103133	0.7489002937432981	exact
8	4	20	up	1.	0.6564140316869618	0.6564140316869618	0.8085036102896117	exact
8	4	21	down	1.0000000000000004	0.9939180532952259	0.993918053295225	0.7776206854925117	exact
8	4	21	up	0.9999999999999999	0.8125913698747724	0.8125913698747729	0.7735924773903257	exact
8	4	22	down	1.0000000000000002	0.5966056954525072	0.596605695452507	0.835015473300853	exact
8	4	22	up	0.9999999999999997	1.1101839031631937	1.1101839031631946	0.735528370088609	exact
8	4	23	down	1.0000000000000002	0.977121061123901	0.9771210611239005	0.7691035590886381	exact
8	4	23	up	1.0000000000000002	0.45231600803435423	0.4523160080343538	0.8809827385889218	exact
8	4	24	down	1.0000000000000002	1.4583117198155624	1.458311719815562	0.6916912697204145	exact
8	4	24	up	1.0000000000000002	0.8337845580329304	0.83378455803293	0.785794708881662	exact
8	4	25	down	1.0000000000000009	0.9878023287469047	0.9878023287469029	0.8022400693589636	exact
8	4	25	up	1.000000000000001	0.5106785031756016	0.5106785031755998	0.8380920128289675	exact
8	4	26	down	1.0000000000000007	0.9427948076266317	0.9427948076266304	0.7845865445552627	exact
8	4	26	up	1.0000000000000004	0.8883718179345264	0.8883718179345255	0.8037672196784564	exact
8	4	27	down	1.0000000000000002	0.7019364276710935	0.7019364276710933	0.8158937979521039	exact
8	4	27	up	0.9999999999999998	0.6902240726340783	0.6902240726340787	0.8312374294656639	exact
8	4	28	down	1.0000000000000002	1.100141458748392	1.1001414587483915	0.7749424076909801	exact
8	4	28	up	1.0000000000000002	0.9310672678142446	0.9310672678142442	0.7983001691522649	exact
8	4	29	down	1.0000000000000002	1.0681343011011761	1.0681343011011757	0.7524184745446394	exact
8	4	29	up	0.9999999999999997	0.8646304158263329	0.8646304158263338	0.7483448579860255	exact
8	4	30	down	1.000000000000001	0.5936415160252475	0.5936415160252457	0.8098191415214513	exact
8	4	30	up	0.9999999999999999	0.6072848211463517	0.607284821146352	0.8364760762478219	exact
8	4	31	down	1.0000000000000007	1.3053343631622312	1.3053343631622298	0.7467990237953562	exact
8	4	31	up	1.0000000000000002	0.6972355146909277	0.6972355146909275	0.7786380226441326	exact
8	4	32	down	1.0000000000000004	0.7884099926015535	0.7884099926015529	0.8011340999517456	exact
8	4	32	up	1.	1.046757526729917	1.046757526729917	0.8005099945010435	exact
8	4	33	down	1.	0.8964130574844382	0.8964130574844382	0.7851673770668481	exact
8	4	33	up	0.9999999999999997	0.8418233949855798	0.8418233949855807	0.8150002548974826	exact
8	4	34	down	1.0000000000000004	0.6377946150951608	0.6377946150951599	0.8493028007097573	exact
8	4	34	up	1.0000000000000004	0.9662041363564347	0.9662041363564338	0.7772373384587957	exact
8	4	35	down	1.0000000000000004	0.6730665407642484	0.6730665407642478	0.8068021123903666	exact
8	4	35	up	1.	0.7863024936326195	0.7863024936326195	0.8536357596263282	exact
8	4	36	down	1.	0.9707875922696085	0.9707875922696085	0.7962667841037597	exact
8	4	36	up	0.9999999999999998	1.1243339294624084	1.1243339294624088	0.7848367172015713	exact
8	4	37	down	1.0000000000000002	1.0378964934112664	1.037896493411266	0.7639405161712272	exact
8	4	37	up	1.	0.9649709346367557	0.9649709346367557	0.734170853384537	exact
8	4	38	down	1.0000000000000007	1.3450231784825735	1.3450231784825721	0.6896780356365885	exact
8	4	38	up	1.0000000000000002	0.8212500517310208	0.8212500517310204	0.8008170828157383	exact
8	4	39	down	1.0000000000000004	0.7866420656541366	0.7866420656541357	0.784876017601154	exact
8	4	39	up	1.	0.6994619858450455	0.6994619858450455	0.8188197923973773	exact
8	4	40	down	1.	0.6514130619012555	0.6514130619012555	0.852077384561409	exact
8	4	40	up	0.9999999999999998	0.5909229043611872	0.5909229043611877	0.8055024450141456	exact
8	4	41	down	1.0000000000000007	0.6929837404918253	0.6929837404918242	0.8112923143873775	exact
8	4	41	up	1.	1.2407570741580596	1.2407570741580596	0.7205184226485776	exact
8	4	42	down	1.	0.7920208156574629	0.7920208156574629	0.7853234215326935	exact
8	4	42	up	0.9999999999999997	0.7787643428299273	0.7787643428299282	0.8228055365933191	exact
8	4	43	down	1.	1.0056711886229617	1.0056711886229617	0.7588670029175002	exact
8	4	43	up	1.0000000000000004	1.0860508787860557	1.0860508787860548	0.75280695996273	exact
8	4	44	down	1.0000000000000009	1.1487002587155235	1.1487002587155217	0.7425960847407446	exact
8	4	44	up	1.0000000000000009	0.7072785295990078	0.7072785295990065	0.7976211018070535	exact
8	4	45	down	1.0000000000000002	0.9668071660539332	0.9668071660539328	0.7242315893322082	exact
8	4	45	up	0.9999999999999998	1.1749741370093107	1.1749741370093112	0.7764216059671131	exact
8	4	46	down	1.0000000000000004	1.1798986045033932	1.1798986045033923	0.7305004986143296	exact
8	4	46	up	1.	1.081552271402376	1.081552271402376	0.7841490726849328	exact
8	4	47	down	1.0000000000000002	1.208523336861738	1.2085233368617376	0.7560322342874415	exact
8	4	47	up	0.9999999999999998	0.7373559633275957	0.7373559633275959	0.8203869204675919	exact
8	4	48	down	1.0000000000000002	0.48258376740013254	0.4825837674001323	0.8625423874142016	exact
8	4	48	up	1.0000000000000004	0.609994851742049	0.6099948517420484	0.8207284492781722	exact
8	4	49	down	1.0000000000000002	0.8735510187909321	0.8735510187909317	0.8333189984877629	exact
8	4	49	up	1.0000000000000004	0.8620465727167903	0.8620465727167894	0.7733601329924686	exact
8	4	50	down	1.0000000000000002	0.6931105726340183	0.6931105726340179	0.8123872446433548	exact
8	4	50	up	1.	0.9874674399137628	0.9874674399137628	0.7826963048807296	exact
8	4	51	down	0.9999999999999998	1.3300492258131773	1.3300492258131777	0.7994893660738218	exact
8	4	51	up	1.0000000000000002	0.5213341741053004	0.5213341741052999	0.8586679943590545	exact
8	4	52	down	1.0000000000000002	1.2092566020653366	1.2092566020653361	0.7696901531897835	exact
8	4	52	up	0.9999999999999998	0.7657714779213873	0.7657714779213878	0.7959421432945286	exact
8	4	53	down	1.0000000000000004	0.47894907710539236	0.4789490771053919	0.862142653254056	exact
8	4	53	up	1.000000000000001	0.8570773931541686	0.8570773931541666	0.7787476846920538	exact
8	4	54	down	1.0000000000000002	0.8506913817739918	0.8506913817739914	0.7436318711345216	exact
8	4	54	up	0.9999999999999996	0.9893358990043288	0.9893358990043297	0.7720890849997211	exact
8	5	1	down	1.0000000000000004	0.36853794922747873	0.36853794922747807	0.923306232299993	exact
8	5	1	up	0.09331276220642745	NA	0.31600999911298144	0.07201472410336401	projected
8	5	2	down	1.0000000000000007	0.3668360988190369	0.366836098819036	0.9140361570015919	exact
8	5	2	up	0.05750885375244601	NA	0.3381081675490327	0.043848986559696455	projected
8	5	3	down	1.0000000000000004	0.5377931556856352	0.5377931556856343	0.8709756007188428	exact
8	5	3	up	0.06808475837126816	NA	0.7211079993281198	0.04006779696343337	projected
8	5	4	down	1.	0.3017917019430534	0.3017917019430534	0.923206251369738	exact
8	5	4	up	0.12342654316934094	NA	0.28947256131297516	0.09684519571067118	projected
8	5	5	down	1.	0.19009808274705198	0.19009808274705198	0.9431731104824863	exact
8	5	5	up	0.05903629908876537	NA	0.5895637730374681	0.03800394647443101	projected
8	5	6	down	1.0000000000000007	0.24242746721291875	0.24242746721291808	0.9291767051868378	exact
8	5	6	up	0.2102237312766613	NA	0.5887206496597683	0.13494325181692707	projected
8	5	7	down	1.	0.18530953207507483	0.18530953207507483	0.9453043738356792	exact
8	5	7	up	0.04297086708520389	NA	0.33847515034618847	0.03261451067107877	projected
8	5	8	down	1.0000000000000002	0.2526934347509131	0.2526934347509129	0.9385573734631498	exact
8	5	8	up	0.021127486760586015	NA	0.40150011634024496	0.015207202926576891	projected
8	5	9	down	1.	0.1618771600533575	0.1618771600533575	0.9631177576826695	exact
8	5	9	up	0.13008817942352185	NA	0.33897319232082634	0.09820624317161422	projected
8	5	10	down	1.0000000000000004	0.48594026059320594	0.4859402605932055	0.9065234218927928	exact
8	5	10	up	0.10763232721800836	NA	0.3386359853163996	0.08068638463656645	projected
8	5	11	down	0.9999999999999997	0.23290268699144878	0.23290268699144923	0.943575697576696	exact
8	5	11	up	0.06430600715420713	NA	0.6143116207215653	0.0405653357987401	projected
8	5	12	down	1.0000000000000004	0.21396074784087626	0.21396074784087582	0.9426938612814781	exact
8	5	12	up	0.07947648441495837	NA	0.36682362166631055	0.058220822015841577	projected
8	5	13	down	1.0000000000000002	0.18679718632527353	0.1867971863252731	0.9495737836991082	exact
8	5	13	up	0.08600250299701401	NA	0.4984624144880099	0.05849648778150475	projected
8	5	14	down	0.9999999999999996	0.21591632521039283	0.21591632521039328	0.9569451741119568	exact
8	5	14	up	0.09303029575159817	NA	0.5171169048222659	0.06269505911712084	projected
8	5	15	down	1.0000000000000004	0.40733451561775635	0.4073345156177559	0.9202085131585201	exact
8	5	15	up	0.16897634866820718	NA	0.299465444686837	0.13149952713081187	projected
8	5	16	down	1.0000000000000004	0.3284760872172139	0.3284760872172132	0.8935746970224177	exact
8	5	16	up	0.09684366516324447	NA	0.5062325013469451	0.0664954470980184	projected
8	5	17	down	0.9999999999999998	0.44968634049831424	0.44968634049831446	0.8813660261003228	exact
8	5	17	up	0.08452709981105114	NA	0.3780594740832608	0.06171316993253084	projected
8	5	18	down	1.0000000000000002	0.39672490466965415	0.39672490466965393	0.9106979297121023	exact
8	5	18	up	0.1334457126959027	NA	0.5170021512260969	0.0903995616295457	projected
8	5	19	down	0.9999999999999996	0.09929712695346549	0.09929712695346593	0.9712926103255017	exact
8	5	19	up	0.3356209077973847	NA	0.6407740751843634	0.20911389740904743	projected
8	5	20	down	0.9999999999999997	0.10321371631807397	0.10321371631807441	0.9688071289219098	exact
8	5	20	up	0.17108877626975308	NA	0.4850014684910742	0.1186840778998067	projected
8	5	21	down	0.9999999999999994	0.18380323504693985	0.18380323504694074	0.9528903239162302	exact
8	5	21	up	0.1556403818059747	NA	0.3470572536005485	0.11619537650834373	projected
8	5	22	down	0.9999999999999998	0.3675834913570637	0.3675834913570639	0.9113079623239381	exact
8	5	22	up	0.07670922403643288	NA	0.6185904080517313	0.04833890786349286	projected
8	5	23	down	0.9999999999999993	0.15214268635782036	0.15214268635782102	0.9619458975733368	exact
8	5	23	up	0.14061780860566195	NA	0.3444289407800596	0.10488983277046572	projected
8	5	24	down	1.	0.25352306743524133	0.25352306743524133	0.9353311223410452	exact
8	5	24	up	0.03570727677202138	NA	0.434687838779523	0.025459525370333046	projected
8	5	25	down	1.	0.18518028422115473	0.18518028422115473	0.9512161936956252	exact
8	5	25	up	0.07203344575665041	NA	0.35303353744694843	0.053913450201515	projected
8	5	26	down	0.9999999999999999	0.3520250272432559	0.35202502724325613	0.9013696300403473	exact
8	5	26	up	0.18345493885069886	NA	0.5122044193328106	0.12433537731400954	projected
8	5	27	down	1.0000000000000007	0.14170601694009788	0.1417060169400972	0.9602875037304299	exact
8	5	27	up	0.09318001949905308	NA	0.3320297131383141	0.07124930395573931	projected
9	3	1	down	0.	NA	Infinity	0.	none
9	3	1	up	0.9994302317691167	NA	2.5021688535170363	0.9688281315202713	projected
9	3	2	down	0.	NA	Infinity	0.	none
9	3	2	up	0.998174942734561	NA	38.692461702174306	0.9257155255059575	projected
9	3	3	down	0.	NA	Infinity	0.	none
9	3	3	up	0.9999462673751764	NA	7.109110398323141	0.9655602397621262	projected
9	4	1	down	0.9530620955397968	NA	2.626200388554128	0.6899046652404515	projected
9	4	1	up	1.	0.7091777509117208	0.7091777509117208	0.8572973595673016	exact
9	4	2	down	0.9549439001909458	NA	3.350700930185668	0.6303982116450458	projected
9	4	2	up	1.0000000000000002	0.43986652615823907	0.43986652615823885	0.8912842474999642	exact
9	4	3	down	0.922641390531186	NA	4.55407864711935	0.6338679600405613	projected
9	4	3	up	0.9999999999999997	0.32111244841916564	0.3211124484191663	0.9062213544101683	exact
9	4	4	down	0.9382700694707737	NA	4.196365740077556	0.6329221435460421	projected
9	4	4	up	1.0000000000000004	0.5710658653158571	0.5710658653158562	0.8342708962499883	exact
9	4	5	down	0.9651423162335658	NA	4.561613781878776	0.639170433956318	projected
9	4	5	up	0.9999999999999997	0.4221175067613292	0.42211750676132986	0.8937491385796978	exact
9	4	6	down	0.9534255530850277	NA	2.8652673720949946	0.665608370929396	projected
9	4	6	up	1.0000000000000002	0.47623058706404287	0.47623058706404264	0.8714053431587125	exact
9	4	7	down	0.9450220199904144	NA	8.84993942048665	0.6295566275831911	projected
9	4	7	up	0.9999999999999998	0.3350411658714998	0.3350411658715	0.8926073399178036	exact
9	4	8	down	0.8707932854343975	NA	3.8044527343446886	0.6072803120525802	projected
9	4	8	up	0.9999999999999998	0.5476624478076813	0.5476624478076817	0.8554761524849703	exact
9	4	9	down	0.9360370941888332	NA	4.7358327860227964	0.558936461983078	projected
9	4	9	up	0.9999999999999996	0.42303176085794125	0.4230317608579419	0.8698876388953398	exact
9	4	10	down	0.9227136406172812	NA	4.9807550696063565	0.6500228260608626	projected
9	4	10	up	1.0000000000000004	0.4736022991303279	0.47360229913032725	0.8812491417617608	exact
9	4	11	down	0.9461465411873342	NA	8.294175164829232	0.5797206782076242	projected
9	4	11	up	1.0000000000000009	0.543246870454916	0.5432468704549147	0.8846398232169104	exact
9	4	12	down	0.934704185870838	NA	4.707189770625649	0.6335077498683993	projected
9	4	12	up	0.9999999999999999	0.29654686687071186	0.2965468668707121	0.9080876698766902	exact
9	4	13	down	0.943827045079248	NA	5.722456758471369	0.6047685591267216	projected
9	4	13	up	1.0000000000000002	0.408159066946008	0.40815906694600756	0.894845841545332	exact
9	4	14	down	0.9395757894580121	NA	7.953515323519213	0.5850286668230268	projected
9	4	14	up	1.0000000000000004	0.46532808013654914	0.4653280801365487	0.8907475264576037	exact
9	4	15	down	0.9066351364990551	NA	4.544401657149076	0.571529336330676	projected
9	4	15	up	1.0000000000000004	0.5873513083015003	0.5873513083014994	0.875503546841745	exact
9	4	16	down	0.8836180544271183	NA	6.333092562301725	0.6023151123412253	projected
9	4	16	up	1.0000000000000002	0.5031894111677282	0.5031894111677278	0.8872113954088396	exact
9	4	17	down	0.915879299408004	NA	3.134811303949106	0.6081658629228549	projected
9	4	17	up	1.	0.31378638519897817	0.31378638519897817	0.9108248922997277	exact
9	4	18	down	0.9328319355585469	NA	7.845854721047132	0.5704694921468008	projected
9	4	18	up	0.9999999999999994	0.3905913841863935	0.3905913841863944	0.8780280752656731	exact
9	4	19	down	0.8964805897260377	NA	4.209765942139917	0.6218516677534998	projected
9	4	19	up	1.0000000000000007	0.3943995531427258	0.3943995531427249	0.9009197626004707	exact
9	4	20	down	0.8704947172831934	NA	9.790425696811276	0.5341221684745079	projected
9	4	20	up	1.0000000000000002	0.6328542621131452	0.6328542621131448	0.8842645614756952	exact
9	4	21	down	0.9202425504082098	NA	4.663963723019765	0.6245797427769498	projected
9	4	21	up	0.9999999999999998	0.36635512770725787	0.3663551277072581	0.8956585984387484	exact
9	4	22	down	0.9631272555049523	NA	5.571120362061362	0.6286414117850835	projected
9	4	22	up	1.0000000000000002	0.3027372481471273	0.3027372481471271	0.9008877024179384	exact
9	4	23	down	0.9237786420223152	NA	7.5482207203581275	0.5902739524865597	projected
9	4	23	up	1.	0.4460553844231263	0.4460553844231263	0.8634619238537875	exact
9	4	24	down	0.942212898638168	NA	4.898369691985496	0.5964138837190419	projected
9	4	24	up	0.9999999999999998	0.4319490694497803	0.43194906944978073	0.9106272567496927	exact
9	4	25	down	0.9358688587161911	NA	8.225204325354524	0.6100098067655235	projected
9	4	25	up	0.9999999999999997	0.40566535982791185	0.4056653598279125	0.8908957022908404	exact
9	4	26	down	0.9125146397818121	NA	7.064881105560019	0.536823953390636	projected
9	4	26	up	0.9999999999999996	0.3406811675087369	0.34068116750873734	0.901688294523653	exact
9	4	27	down	0.9078645849321838	NA	3.7328544107097956	0.6341240005647218	projected
9	4	27	up	0.9999999999999996	0.37599255166735657	0.375992551667357	0.8972279977358009	exact
9	4	28	down	0.8891513938665916	NA	4.841600525735671	0.5685816890147276	projected
9	4	28	up	1.	0.42526144709828095	0.42526144709828095	0.8831679743038757	exact
9	4	29	down	0.9422313995449723	NA	4.460344702084775	0.594006176464482	projected
9	4	29	up	0.9999999999999998	0.598788328276638	0.5987883282766384	0.8672255525754707	exact
9	4	30	down	0.9355391066334461	NA	4.853995649808903	0.5790621484448049	projected
9	4	30	up	1.0000000000000004	0.5609401962248439	0.5609401962248433	0.9036763367260052	exact
9	4	31	down	0.9416122240544442	NA	4.4296338211483075	0.6797513296748464	projected
9	4	31	up	1.0000000000000009	0.601360504703536	0.6013605047035346	0.8967625262284257	exact
9	4	32	down	0.9609333745386702	NA	7.2190833723689085	0.6269567619268765	projected
9	4	32	up	0.9999999999999998	0.2913089788859933	0.2913089788859935	0.9170372482574763	exact
9	4	33	down	0.9567861493545708	NA	9.057558828461131	0.6176866557781379	projected
9	4	33	up	0.9999999999999987	0.5018914993527832	0.5018914993527852	0.878987690612143	exact
9	4	34	down	0.916458143172798	NA	10.620097473371565	0.5602729573923642	projected
9	4	34	up	1.0000000000000009	0.3902708281250835	0.3902708281250822	0.8935408479434581	exact
9	4	35	down	0.8969244001935059	NA	4.669546612004701	0.5897641113354268	projected
9	4	35	up	1.0000000000000002	0.20598424744788324	0.20598424744788302	0.9290885023253995	exact
9	4	36	down	0.9711022444305896	NA	4.228921230321979	0.649840163091896	projected
9	4	36	up	0.9999999999999997	0.5131154085314551	0.513115408531456	0.8698334490099019	exact
9	4	37	down	0.93652842231432	NA	4.406565260022518	0.5736758249567577	projected
9	4	37	up	0.9999999999999996	0.4716004766545112	0.4716004766545119	0.8716502329096928	exact
9	4	38	down	0.9354908229357247	NA	3.667824742139124	0.5979436682780741	projected
9	4	38	up	1.0000000000000004	0.4343414573127691	0.43434145731276863	0.870123440421692	exact
9	4	39	down	0.9466724727264177	NA	4.404644111570959	0.6467732864632586	projected
9	4	39	up	1.0000000000000004	0.3811698490299176	0.38116984902991713	0.8875153974371883	exact
9	4	40	down	0.9461777296902784	NA	4.019868076002296	0.6093096166180009	projected
9	4	40	up	1.000000000000001	0.6101972656533581	0.6101972656533563	0.8897547530345422	exact
9	4	41	down	0.9202712152987622	NA	5.51253298176754	0.5628662183083118	projected
9	4	41	up	1.	0.3571580525336304	0.3571580525336304	0.9102019042411174	exact
9	4	42	down	0.8995895022632912	NA	5.205700746366053	0.5703656862332525	projected
9	4	42	up	1.0000000000000004	0.2948154116883823	0.2948154116883819	0.908023060651735	exact
9	4	43	down	0.952095910480566	NA	5.933638271361536	0.5650076565158313	projected
9	4	43	up	0.9999999999999994	0.3677062097002024	0.3677062097002033	0.9022893280094886	exact
9	4	44	down	0.9464858096131094	NA	4.781613613130569	0.6684672371930963	projected
9	4	44	up	1.0000000000000004	0.4086537172468756	0.40865371724687494	0.8943023553949654	exact
9	4	45	down	0.9223538152550292	NA	5.087799028102335	0.5752933081463367	projected
9	4	45	up	1.0000000000000007	0.35611902499273196	0.35611902499273107	0.9264478595401187	exact
9	4	46	down	0.9255371235781642	NA	4.941791043498649	0.6525120977051777	projected
9	4	46	up	0.9999999999999996	0.33422764026452234	0.334227640264523	0.9064502918736655	exact
9	4	47	down	0.9015517608087811	NA	8.316819750665548	0.5223615494144274	projected
9	4	47	up	0.9999999999999996	0.45566046192912735	0.4556604619291278	0.8871418585287897	exact
9	4	48	down	0.8926036828417454	NA	6.762435073854902	0.5779582312674627	projected
9	4	48	up	1.	0.39797824282914296	0.39797824282914296	0.8947735881357806	exact
9	4	49	down	0.8927465920253945	NA	8.424178323935006	0.509761709368861	projected
9	4	49	up	1.0000000000000002	0.3593570427618169	0.3593570427618167	0.8828463134610778	exact
9	4	50	down	0.84425630917655	NA	5.248734072303042	0.5626245807040254	projected
9	4	50	up	0.9999999999999991	0.48543585146188617	0.4854358514618875	0.877715182256765	exact
9	4	51	down	0.9281213099260526	NA	7.459889332971461	0.6104721589453627	projected
9	4	51	up	1.0000000000000004	0.3914103433076699	0.3914103433076692	0.9013556250143719	exact
9	4	52	down	0.9343387770144775	NA	4.236652365060991	0.6084335025798011	projected
9	4	52	up	1.0000000000000002	0.6176426836597486	0.6176426836597482	0.8664688460193185	exact
9	4	53	down	0.9138575285202877	NA	3.9562808995459875	0.6231590227910143	projected
9	4	53	up	1.	0.2525757530588171	0.2525757530588171	0.9356499185687481	exact
9	4	54	down	0.9497427206104059	NA	5.788180892897809	0.5753268121616013	projected
9	4	54	up	0.9999999999999997	0.5007652563321803	0.5007652563321812	0.8794925367692141	exact
9	4	55	down	0.9606558679718809	NA	7.402679976566963	0.615509163046451	projected
9	4	55	up	1.	0.4183296374318999	0.4183296374318999	0.8938690808845031	exact
9	4	56	down	0.9455365266728957	NA	11.9933170501404	0.5975424644501737	projected
9	4	56	up	1.0000000000000004	0.46152566759510694	0.4615256675951065	0.8849151248254246	exact
9	4	57	down	0.9292771224698972	NA	7.151590111317116	0.6275291733364627	projected
9	4	57	up	1.0000000000000002	0.43012401266944766	0.43012401266944744	0.8810787167229331	exact
9	4	58	down	0.9165676040744307	NA	4.633153634172864	0.5900344908124742	projected
9	4	58	up	1.0000000000000007	0.359981236409336	0.3599812364093351	0.8969537955763729	exact
9	4	59	down	0.9481627448404999	NA	6.131349833670216	0.549759350193367	projected
9	4	59	up	1.0000000000000002	0.29537054664207507	0.29537054664207485	0.9070634141530979	exact
9	4	60	down	0.9203312797960168	NA	4.3847318324241185	0.6708441591981192	projected
9	4	60	up	0.9999999999999999	0.33593852727664375	0.335938527276644	0.9000161044145525	exact
9	4	61	down	0.9540684335139692	NA	5.824348693859753	0.5786464127042963	projected
9	4	61	up	1.0000000000000004	0.415428082061694	0.41542808206169357	0.8924910421328217	exact
9	4	62	down	0.8861025844353455	NA	4.389302962036297	0.5861814610119477	projected
9	4	62	up	0.9999999999999998	0.4009231293883968	0.40092312938839725	0.876166509083671	exact
9	4	63	down	0.91539469948119	NA	6.579033736204058	0.5914747259674207	projected
9	4	63	up	1.	0.34708406126920943	0.34708406126920943	0.9051827378586627	exact
9	4	64	down	0.8887581577447781	NA	2.7080037466362756	0.6719308325989575	projected
9	4	64	up	1.0000000000000002	0.45264037453052164	0.4526403745305212	0.8872931876376119	exact
9	4	65	down	0.9144503987567117	NA	4.391266600699832	0.5476932428631428	projected
9	4	65	up	0.9999999999999991	0.2950439476838651	0.2950439476838662	0.9095253512772937	exact
9	4	66	down	0.8881531759715732	NA	7.290380949721332	0.6211069152942319	projected
9	4	66	up	1.0000000000000007	0.525917151693051	0.5259171516930499	0.887899576376987	exact
9	4	67	down	0.8970561552931005	NA	3.2258137692361233	0.6161846786044394	projected
9	4	67	up	1.	0.545158315395927	0.545158315395927	0.8601503506752882	exact
9	4	68	down	0.9550453232323299	NA	5.460705057717529	0.6060733879553025	projected
9	4	68	up	1.	0.2935427934894219	0.2935427934894219	0.9125639254616744	exact
9	4	69	down	0.9513162445762738	NA	2.373758418397082	0.7025917478721153	projected
9	4	69	up	1.	0.32696977174008035	0.32696977174008035	0.890384313766519	exact
9	4	70	down	0.917252664498091	NA	6.591452950982089	0.6045629765106073	projected
9	4	70	up	1.	0.2925502920040006	0.2925502920040006	0.9052748608010478	exact
9	4	71	down	0.9186187421590711	NA	5.514146339770125	0.6337668043352627	projected
9	4	71	up	1.	0.41567473072224526	0.41567473072224526	0.8729105012320181	exact
9	4	72	down	0.9276823785238747	NA	3.7363617947546466	0.6467558189170233	projected
9	4	72	up	0.9999999999999997	0.5431356493559814	0.5431356493559822	0.8767411996154366	exact
9	4	73	down	0.9267758744085308	NA	7.9225880270226	0.6172461356084756	projected
9	4	73	up	1.0000000000000002	0.3565467323232907	0.35654673232329026	0.9070948075229057	exact
9	4	74	down	0.9784477357636036	NA	5.5309226965931515	0.6560686243796812	projected
9	4	74	up	1.0000000000000004	0.3572558302898643	0.35725583028986363	0.8928834037277797	exact
9	4	75	down	0.8625200922883383	NA	9.405873709869345	0.5219783139536001	projected
9	4	75	up	1.	0.32300710090357265	0.32300710090357265	0.8879107327004434	exact
9	4	76	down	0.9375166294206216	NA	7.370253505761427	0.6278335011121468	projected
9	4	76	up	0.9999999999999997	0.41805887267545216	0.41805887267545283	0.8848278202930542	exact
9	4	77	down	0.9567397083253469	NA	4.990339095641045	0.6602859492314301	projected
9	4	77	up	0.9999999999999999	0.5164878059544111	0.5164878059544116	0.866844555592356	exact
9	4	78	down	0.9559583815488534	NA	6.868213938013459	0.6187274818674586	projected
9	4	78	up	1.0000000000000004	0.43852485208467296	0.4385248520846725	0.8996889511003279	exact
9	4	79	down	0.9539935848647796	NA	6.646299272547759	0.6319263554290511	projected
9	4	79	up	1.0000000000000009	0.6070117258522791	0.6070117258522776	0.8654303788476111	exact
9	4	80	down	0.9299339803923002	NA	3.9548686778849484	0.6095263632350633	projected
9	4	80	up	1.0000000000000007	0.39451372626595993	0.39451372626595904	0.9114832802856576	exact
9	4	81	down	0.9491776856705698	NA	4.958520972798265	0.6241198652140456	projected
9	4	81	up	0.9999999999999998	0.40794400367933803	0.40794400367933825	0.8916204029264793	exact
9	5	1	down	0.9999999999999996	0.42978856625619755	0.4297885662561982	0.8784130191597775	exact
9	5	1	up	0.8961733050497034	NA	7.606371396845834	0.559432265114361	projected
9	5	2	down	1.0000000000000002	0.4294706115047455	0.4294706115047453	0.8529154284845699	exact
9	5	2	up	0.9173171935495003	NA	3.982573645888154	0.6702021713254217	projected
9	5	3	down	1.0000000000000004	0.5073748694950029	0.5073748694950022	0.8704198814634735	exact
9	5	3	up	0.9403236962166085	NA	8.663971107092907	0.5856827915107823	projected
9	5	4	down	0.9999999999999994	0.43238199279955736	0.43238199279955825	0.8679756332938395	exact
9	5	4	up	0.9209042442180244	NA	7.391571482003341	0.5833641425792303	projected
9	5	5	down	0.9999999999999998	0.5368847209816707	0.5368847209816712	0.871284690501477	exact
9	5	5	up	0.8844056850389403	NA	3.480909161184784	0.5838150136315614	projected
9	5	6	down	0.9999999999999994	0.4061639348054069	0.4061639348054078	0.8781375682999218	exact
9	5	6	up	0.9433115321118245	NA	6.541745997233334	0.6134735892659016	projected
9	5	7	down	1.0000000000000002	0.38800171782475323	0.388001717824753	0.90746801804816	exact
9	5	7	up	0.9208105112487805	NA	3.1677390131918566	0.6341241828634469	projected
9	5	8	down	0.9999999999999998	0.37434997417331073	0.37434997417331095	0.9146719645732377	exact
9	5	8	up	0.9541969958099993	NA	4.888441228216733	0.641549065746445	projected
9	5	9	down	0.9999999999999994	0.44015449908477344	0.44015449908477455	0.8883259067233332	exact
9	5	9	up	0.9078881077372751	NA	6.284276326458976	0.6002498877871697	projected
9	5	10	down	0.9999999999999999	0.2260526031289667	0.22605260312896713	0.9252115088223871	exact
9	5	10	up	0.9250985300424114	NA	9.924491859420673	0.5734359073780009	projected
9	5	11	down	0.9999999999999997	0.3629155857686428	0.36291558576864325	0.9144378814106768	exact
9	5	11	up	0.937304345682224	NA	12.315051891630421	0.554308836642976	projected
9	5	12	down	0.9999999999999997	0.6263480191343918	0.6263480191343926	0.8517291168161958	exact
9	5	12	up	0.9254896249578739	NA	3.5346545434278536	0.6300254415359723	projected
9	5	13	down	0.9999999999999996	0.5036234542440672	0.5036234542440678	0.8817810958517611	exact
9	5	13	up	0.9311265808186026	NA	5.424408399862235	0.651070481916999	projected
9	5	14	down	1.	0.5639635257008502	0.5639635257008502	0.8756334433680817	exact
9	5	14	up	0.9529956328588056	NA	5.484655985260674	0.579094946963845	projected
9	5	15	down	0.9999999999999996	0.3740727849485337	0.37407278494853435	0.8769922495261117	exact
9	5	15	up	0.925573687649141	NA	5.734511517322479	0.5995911383326654	projected
9	5	16	down	0.9999999999999997	0.4267719519865869	0.42677195198658757	0.9015417500023537	exact
9	5	16	up	0.9365615675010155	NA	8.717270495593219	0.6170282062055309	projected
9	5	17	down	1.0000000000000004	0.31330199588876684	0.3133019958887664	0.8998379253182947	exact
9	5	17	up	0.8976277675587981	NA	10.346447025982107	0.5490067924517488	projected
9	5	18	down	0.9999999999999993	0.3997445235984478	0.3997445235984487	0.9059931695056803	exact
9	5	18	up	0.9236155705353892	NA	4.250435303482613	0.609353198754611	projected
9	5	19	down	0.9999999999999994	0.3671871723837472	0.3671871723837481	0.8855726947863555	exact
9	5	19	up	0.937886562929019	NA	3.7718719792751285	0.6536571685120058	projected
9	5	20	down	0.9999999999999999	0.3055902033703861	0.30559020337038656	0.9082987819105359	exact
9	5	20	up	0.9352741706023471	NA	3.6184031463995483	0.6578601574454773	projected
9	5	21	down	1.0000000000000002	0.4807585088435278	0.48075850884352733	0.863414478425462	exact
9	5	21	up	0.9360637675077799	NA	7.73973334469634	0.581232314681747	projected
9	5	22	down	0.9999999999999996	0.46691943466806607	0.4669194346680665	0.8906652148016878	exact
9	5	22	up	0.9589813230869197	NA	5.395323749197091	0.5712738557847539	projected
9	5	23	down	1.0000000000000002	0.33106439496925444	0.331064394969254	0.9137642604702063	exact
9	5	23	up	0.9490966073944157	NA	3.87478256993115	0.619871777017228	projected
9	5	24	down	0.9999999999999993	0.42530428789593233	0.4253042878959332	0.8867769427339285	exact
9	5	24	up	0.8792140201548259	NA	9.339552060670194	0.5670674564695715	projected
9	5	25	down	0.9999999999999999	0.2820797854842374	0.28207978548423784	0.9084217218033522	exact
9	5	25	up	0.9305461734729885	NA	9.190215682651331	0.5938238752256843	projected
9	5	26	down	1.0000000000000002	0.2612414583913154	0.26124145839131496	0.9088295244056651	exact
9	5	26	up	0.9805645756433117	NA	5.985737612720605	0.613172367629268	projected
9	5	27	down	0.9999999999999996	0.6343886044831712	0.6343886044831721	0.8669423374084064	exact
9	5	27	up	0.8968485603965496	NA	10.641203807137458	0.5128747703405017	projected
9	5	28	down	1.0000000000000004	0.3639760294971599	0.36397602949715924	0.9146018160806881	exact
9	5	28	up	0.885973874391909	NA	7.452278639305941	0.5689322670479643	projected
9	5	29	down	1.0000000000000002	0.26788971150376173	0.2678897115037613	0.9055018309836913	exact
9	5	29	up	0.9380362761846113	NA	4.6477992081578465	0.6501525669843837	projected
9	5	30	down	1.	0.5778459080773375	0.5778459080773375	0.8679278224555108	exact
9	5	30	up	0.9635932875951805	NA	3.231002358520575	0.6668064408768009	projected
9	5	31	down	0.9999999999999998	0.4295021551860041	0.42950215518600454	0.9153241602276756	exact
9	5	31	up	0.942649387203044	NA	6.058387087910635	0.640227836943938	projected
9	5	32	down	1.	0.3100518180136018	0.3100518180136018	0.9059813274574691	exact
9	5	32	up	0.8785240874475849	NA	2.8010275836479375	0.6190265637717147	projected
9	5	33	down	1.0000000000000004	0.26089672889525883	0.2608967288952584	0.9142261258743296	exact
9	5	33	up	0.9261299385344391	NA	3.721430491953476	0.6296764670205771	projected
9	5	34	down	1.0000000000000004	0.37825086646331463	0.3782508664633142	0.9080591366452949	exact
9	5	34	up	0.9491119366082194	NA	5.775113044465116	0.5942000490218434	projected
9	5	35	down	1.0000000000000002	0.45810823782208865	0.4581082378220884	0.89766004584218	exact
9	5	35	up	0.8896867610741447	NA	4.273348634533796	0.6090292174610471	projected
9	5	36	down	1.0000000000000002	0.2680584608811134	0.26805846088111296	0.9191305024749341	exact
9	5	36	up	0.8606598045395378	NA	7.404897227324621	0.5572863607502104	projected
9	5	37	down	0.9999999999999999	0.3949424786686524	0.39494247866865284	0.8881025699224171	exact
9	5	37	up	0.9459102528917424	NA	2.7551579020325496	0.6883529293641241	projected
9	5	38	down	1.0000000000000002	0.3757418793202507	0.3757418793202505	0.8887146432378884	exact
9	5	38	up	0.8888148597900652	NA	4.16759099091931	0.542274893620674	projected
9	5	39	down	0.9999999999999998	0.43961380842356945	0.4396138084235697	0.8756181567273843	exact
9	5	39	up	0.8926630591002908	NA	3.3790095014059167	0.5987494440819056	projected
9	5	40	down	0.9999999999999993	0.39238426822499495	0.39238426822499584	0.8896227123222084	exact
9	5	40	up	0.9528094997548412	NA	3.73891016408931	0.5718862318131701	projected
9	5	41	down	1.	0.5868318461893676	0.5868318461893676	0.8734586575001987	exact
9	5	41	up	0.9548768896264421	NA	4.5305905234631885	0.6264731417762431	projected
9	5	42	down	1.0000000000000002	0.4377385333038901	0.4377385333038897	0.9012960765197194	exact
9	5	42	up	0.9672412565753851	NA	4.19303597893826	0.6600523174428846	projected
9	5	43	down	1.0000000000000002	0.4767613246465423	0.4767613246465421	0.9137801282184266	exact
9	5	43	up	0.9143609292867666	NA	4.98341711166355	0.602559527380633	projected
9	5	44	down	1.0000000000000004	0.5154448247859442	0.5154448247859436	0.8829884369542348	exact
9	5	44	up	0.8858016698719009	NA	5.086990171502862	0.5394392373100126	projected
9	5	45	down	1.0000000000000009	0.583353619154513	0.5833536191545114	0.8589185988008216	exact
9	5	45	up	0.9226411071867461	NA	6.692541825415739	0.5821157012010008	projected
9	5	46	down	1.0000000000000009	0.5133300776838001	0.5133300776837988	0.8904851873446771	exact
9	5	46	up	0.9197050002254347	NA	3.945256413218524	0.6009588041321189	projected
9	5	47	down	0.9999999999999998	0.40839756927354576	0.4083975692735462	0.9038731478030483	exact
9	5	47	up	0.9387076667103864	NA	7.12541526903472	0.6458621404159303	projected
9	5	48	down	1.0000000000000009	0.35805778997526194	0.35805778997526083	0.8987558553471251	exact
9	5	48	up	0.9553142534165487	NA	6.3846311572265435	0.6367553750405456	projected
9	5	49	down	1.	0.3407920972987595	0.3407920972987595	0.8861174592122284	exact
9	5	49	up	0.9405343044781965	NA	2.297923487293241	0.6564792979754677	projected
9	5	50	down	0.9999999999999998	0.3526368520241785	0.35263685202417894	0.8992319540963394	exact
9	5	50	up	0.9144553512073907	NA	8.025573585918089	0.545450599616425	projected
9	5	51	down	1.0000000000000002	0.5695584720551334	0.5695584720551332	0.8509508655678106	exact
9	5	51	up	0.937714344043468	NA	4.892349199674775	0.57796124321236	projected
9	5	52	down	1.0000000000000004	0.38434599006056547	0.3843459900605648	0.8827709843054093	exact
9	5	52	up	0.9326804389411075	NA	5.812979063480305	0.582713943417996	projected
9	5	53	down	0.9999999999999999	0.4432224677243801	0.44322246772438034	0.8893318311838924	exact
9	5	53	up	0.8986565973169518	NA	6.73680708320016	0.6034207082736293	projected
9	5	54	down	1.	0.5317214565996835	0.5317214565996835	0.8801422126939908	exact
9	5	54	up	0.8960624291979632	NA	6.915793928643641	0.5531184600068364	projected
9	5	55	down	1.0000000000000002	0.33531200173869036	0.33531200173869014	0.890044671709104	exact
9	5	55	up	0.9581654636440522	NA	8.393394472264594	0.6099793672965756	projected
9	5	56	down	1.0000000000000002	0.3712227312461742	0.3712227312461738	0.8882871898554586	exact
9	5	56	up	0.935297297679589	NA	4.533491123261729	0.6410051056793044	projected
9	5	57	down	0.9999999999999998	0.5076984901696737	0.5076984901696742	0.9052968109495599	exact
9	5	57	up	0.9495258895141702	NA	6.574931301642728	0.6480511422476991	projected
9	5	58	down	0.9999999999999998	0.3673145598462435	0.3673145598462437	0.9077249820146742	exact
9	5	58	up	0.9203671100692172	NA	3.258469608265168	0.6251364332040881	projected
9	5	59	down	0.9999999999999994	0.5300373720380509	0.530037372038052	0.8932481957502897	exact
9	5	59	up	0.9438470420213361	NA	7.688078512875585	0.5720704714003239	projected
9	5	60	down	1.	0.2921371291536816	0.2921371291536816	0.9072847573802303	exact
9	5	60	up	0.915146112312696	NA	2.3293992532088454	0.6675490131043067	projected
9	5	61	down	1.0000000000000009	0.39254119587437764	0.3925411958743765	0.8973519840297042	exact
9	5	61	up	0.9605755297889608	NA	3.2902055308744913	0.6601866497763438	projected
9	5	62	down	1.0000000000000002	0.4999622073394432	0.49996220733944297	0.8799546000007565	exact
9	5	62	up	0.9552549863201987	NA	7.037594552440584	0.6096584735016993	projected
9	5	63	down	0.9999999999999993	0.597031682870464	0.5970316828704652	0.8690981872974219	exact
9	5	63	up	0.9256968248964441	NA	7.24453585198995	0.6110817542824194	projected
9	5	64	down	1.0000000000000002	0.4837503575735991	0.48375035757359885	0.8838636870850656	exact
9	5	64	up	0.921973391010096	NA	7.445013881340888	0.5872878155595486	projected
9	5	65	down	1.0000000000000007	0.4474385353165091	0.44743853531650823	0.886573203068558	exact
9	5	65	up	0.966522946889777	NA	5.242489957379718	0.597097917131795	projected
9	5	66	down	0.9999999999999993	0.9662092978665446	0.966209297866546	0.8123857429948779	exact
9	5	66	up	0.921674693517619	NA	3.8304913357108203	0.5930281315765878	projected
9	5	67	down	1.	0.41963594471685695	0.41963594471685695	0.8912214023561721	exact
9	5	67	up	0.9299849667971689	NA	4.9407062092925145	0.6073678301585058	projected
9	5	68	down	1.0000000000000002	0.41836952188364096	0.41836952188364074	0.8999118807580953	exact
9	5	68	up	0.8930887245769372	NA	4.116450600178425	0.5756784458235643	projected
9	5	69	down	1.	0.33452655867208003	0.33452655867208003	0.8952221006208054	exact
9	5	69	up	0.9080299185668472	NA	4.295315093239963	0.6257278650202743	projected
9	5	70	down	1.0000000000000002	0.38188258781125417	0.38188258781125395	0.9090086520920457	exact
9	5	70	up	0.9419716647103179	NA	4.058990823173498	0.6460351735973761	projected
9	5	71	down	0.9999999999999998	0.34948569732710033	0.34948569732710055	0.8859875263669325	exact
9	5	71	up	0.9142418544425863	NA	4.774782351878146	0.6610393247784551	projected
9	5	72	down	1.0000000000000002	0.5412045739855786	0.5412045739855782	0.8778101167761427	exact
9	5	72	up	0.8970903478725104	NA	5.976272322516484	0.5769740855344917	projected
9	5	73	down	1.0000000000000002	0.41509700882394895	0.41509700882394873	0.8839300593234706	exact
9	5	73	up	0.9489110771447538	NA	5.22849897750694	0.642032564629362	projected
9	5	74	down	0.9999999999999994	0.2937759065220782	0.2937759065220791	0.9100646883819173	exact
9	5	74	up	0.906747381616269	NA	6.212667674778238	0.6000572986939345	projected
9	5	75	down	0.9999999999999994	0.26315823964968965	0.26315823964969054	0.9055159326147615	exact
9	5	75	up	0.9359466134036362	NA	7.251863755115233	0.5661292057862736	projected
9	5	76	down	1.	0.3380319966113474	0.3380319966113474	0.8895819399088218	exact
9	5	76	up	0.9740095821946572	NA	6.021707088997667	0.6723329357469425	projected
9	5	77	down	0.9999999999999996	0.5810635070351706	0.5810635070351713	0.8808772571758544	exact
9	5	77	up	0.9484530982121168	NA	4.730556786398534	0.5983919359764265	projected
9	5	78	down	1.000000000000001	0.5121429062935792	0.5121429062935774	0.8715526186593788	exact
9	5	78	up	0.9177629151284383	NA	3.8062210041833007	0.5778461237716491	projected
9	5	79	down	1.0000000000000004	0.3755910107191709	0.37559101071917045	0.8827697827417929	exact
9	5	79	up	0.9248443578992841	NA	4.253247489721624	0.6374410571719629	projected
9	5	80	down	1.	0.255814447661324	0.255814447661324	0.9161670163909803	exact
9	5	80	up	0.9601022363013288	NA	4.376231428475985	0.6350675444718281	projected
9	5	81	down	1.0000000000000004	0.4784322896860391	0.4784322896860387	0.8899924892504177	exact
9	5	81	up	0.9087601778428692	NA	7.696832808732633	0.5742913800032549	projected
9	6	1	down	0.9985555131962673	NA	17.06846788950001	0.9283439988933728	projected
9	6	1	up	0.	NA	Infinity	0.	none
9	6	2	down	0.9998567477510455	NA	2.8492193533552475	0.9734149853220058	projected
9	6	2	up	0.	NA	Infinity	0.	none
9	6	3	down	0.9991391809315395	NA	28.363108944058947	0.9583449125729684	projected
9	6	3	up	0.	NA	Infinity	0.	none
10	4	1	down	0.	NA	Infinity	0.	none
10	4	1	up	0.9996317508048196	NA	0.4173612744114923	0.9232535427740833	projected
10	4	2	down	0.	NA	Infinity	0.	none
10	4	2	up	0.9997380998771288	NA	0.4334820539762456	0.9258191689886721	projected
10	4	3	down	0.	NA	Infinity	0.	none
10	4	3	up	0.9993156130476555	NA	0.6798343023942972	0.8914966875792201	projected
10	4	4	down	0.	NA	Infinity	0.	none
10	4	4	up	0.9979317303130838	NA	0.5792154241718375	0.9002998253670034	projected
10	4	5	down	0.	NA	Infinity	0.	none
10	4	5	up	0.9996696247653232	NA	0.5122962844481627	0.9266952557215624	projected
10	4	6	down	0.	NA	Infinity	0.	none
10	4	6	up	0.999895620465482	NA	0.5633405602176338	0.9132864520375479	projected
10	4	7	down	0.	NA	Infinity	0.	none
10	4	7	up	0.9995123299266604	NA	0.603758986441165	0.9109172493276584	projected
10	4	8	down	0.	NA	Infinity	0.	none
10	4	8	up	0.9998891799294498	NA	0.6131828829460764	0.9042654787383491	projected
10	4	9	down	0.	NA	Infinity	0.	none
10	4	9	up	0.9997976059565747	NA	0.44414981821454513	0.9310731756588229	projected
10	4	10	down	0.	NA	Infinity	0.	none
10	4	10	up	0.9999800753994033	NA	0.43766767715547794	0.9257263919352918	projected
10	4	11	down	0.	NA	Infinity	0.	none
10	4	11	up	0.9998025109178852	NA	0.4293699702538285	0.9169559323759228	projected
10	4	12	down	0.	NA	Infinity	0.	none
10	4	12	up	0.9988362396691695	NA	0.7659473017880318	0.8938269711720086	projected
10	4	13	down	0.	NA	Infinity	0.	none
10	4	13	up	0.9999392853995336	NA	0.6697356984637737	0.8863338678786797	projected
10	4	14	down	0.	NA	Infinity	0.	none
10	4	14	up	0.9998457461139232	NA	0.5385766461394288	0.9230939397076523	projected
10	4	15	down	0.	NA	Infinity	0.	none
10	4	15	up	0.9998020624062696	NA	0.6140046301453737	0.9121455339243095	projected
10	4	16	down	0.	NA	Infinity	0.	none
10	4	16	up	0.9993770980420128	NA	0.595051303380081	0.9160905186026838	projected
10	4	17	down	0.	NA	Infinity	0.	none
10	4	17	up	0.9992688344689181	NA	0.6637111797523658	0.9025925774726911	projected
10	4	18	down	0.	NA	Infinity	0.	none
10	4	18	up	0.999981628700034	NA	0.4744542306690964	0.9244867284364329	projected
10	4	19	down	0.	NA	Infinity	0.	none
10	4	19	up	0.9995809117515806	NA	0.6200129931879241	0.9225595970606262	projected
10	4	20	down	0.	NA	Infinity	0.	none
10	4	20	up	0.999917465466239	NA	0.48236983543558054	0.9279583309220601	projected
10	4	21	down	0.	NA	Infinity	0.	none
10	4	21	up	0.9990391138438246	NA	0.47455232460761043	0.9070356116377936	projected
10	4	22	down	0.	NA	Infinity	0.	none
10	4	22	up	0.9997539907476853	NA	0.5668297768458324	0.9124165092516568	projected
10	4	23	down	0.	NA	Infinity	0.	none
10	4	23	up	0.9998883799995317	NA	0.6595254555481622	0.9050621216308791	projected
10	4	24	down	0.	NA	Infinity	0.	none
10	4	24	up	0.9999118917139724	NA	0.5237318152299646	0.9199013816286188	projected
10	4	25	down	0.	NA	Infinity	0.	none
10	4	25	up	0.9999834300627171	NA	0.6900160807631011	0.911890257122096	projected
10	4	26	down	0.	NA	Infinity	0.	none
10	4	26	up	0.9996328424906599	NA	0.4705244577660568	0.9270184214913211	projected
10	4	27	down	0.	NA	Infinity	0.	none
10	4	27	up	0.999963362692994	NA	0.37327651997362965	0.9364434710426786	projected
10	4	28	down	0.	NA	Infinity	0.	none
10	4	28	up	0.999871722954327	NA	0.6738238926506603	0.9153213752714482	projected
10	4	29	down	0.	NA	Infinity	0.	none
10	4	29	up	0.9997749402210967	NA	0.42503312693279405	0.9173317582397953	projected
10	4	30	down	0.	NA	Infinity	0.	none
10	4	30	up	0.9999782330847428	NA	0.6603491605978378	0.9010641949122098	projected
10	4	31	down	0.	NA	Infinity	0.	none
10	4	31	up	0.9993812998895142	NA	0.7157114449997037	0.9086880691354016	projected
10	4	32	down	0.	NA	Infinity	0.	none
10	4	32	up	0.999973330629499	NA	0.7798861777012935	0.9069425757193235	projected
10	4	33	down	0.	NA	Infinity	0.	none
10	4	33	up	0.9998134532108882	NA	0.418004503070859	0.9291868352418021	projected
10	4	34	down	0.	NA	Infinity	0.	none
10	4	34	up	0.9998660213525532	NA	0.4802648420435911	0.9220921035281029	projected
10	4	35	down	0.	NA	Infinity	0.	none
10	4	35	up	0.999917966766725	NA	0.45058402402385056	0.9108835511504731	projected
10	4	36	down	0.	NA	Infinity	0.	none
10	4	36	up	0.9999556367493984	NA	0.4883194564028155	0.9152134880076979	projected
10	4	37	down	0.	NA	Infinity	0.	none
10	4	37	up	0.9995759519848886	NA	0.5798427515819009	0.8941248402353126	projected
10	4	38	down	0.	NA	Infinity	0.	none
10	4	38	up	0.9998853943798937	NA	0.8481984046164825	0.8880144410423758	projected
10	4	39	down	0.	NA	Infinity	0.	none
10	4	39	up	0.9992578008149464	NA	0.5178158454742567	0.9121496092181236	projected
10	4	40	down	0.	NA	Infinity	0.	none
10	4	40	up	0.9993628068799864	NA	0.540262524490676	0.9187248052624961	projected
10	4	41	down	0.	NA	Infinity	0.	none
10	4	41	up	0.9999954798233407	NA	0.7168153886500872	0.9093447638987877	projected
10	4	42	down	0.	NA	Infinity	0.	none
10	4	42	up	0.9992522539934995	NA	0.7404650736100096	0.9039446111485492	projected
10	4	43	down	0.	NA	Infinity	0.	none
10	4	43	up	0.9988170341751577	NA	0.4760474816973561	0.9059861046480319	projected
10	4	44	down	0.	NA	Infinity	0.	none
10	4	44	up	0.9998739983261989	NA	0.41945242539874306	0.9240635876493816	projected
10	4	45	down	0.	NA	Infinity	0.	none
10	4	45	up	0.999974913428196	NA	0.3831083697011861	0.9258003180460166	projected
10	4	46	down	0.	NA	Infinity	0.	none
10	4	46	up	0.9991611941352144	NA	0.5892801855101766	0.9213436306624623	projected
10	4	47	down	0.	NA	Infinity	0.	none
10	4	47	up	0.9999761202287755	NA	0.3529447556153462	0.9380177471165058	projected
10	4	48	down	0.	NA	Infinity	0.	none
10	4	48	up	0.9990146270774364	NA	0.7762761864088643	0.8821101971619973	projected
10	4	49	down	0.	NA	Infinity	0.	none
10	4	49	up	0.9999612167619437	NA	0.4934341379274809	0.9244548623939648	projected
10	4	50	down	0.	NA	Infinity	0.	none
10	4	50	up	0.9998802577947129	NA	0.567792160149273	0.9116460155680819	projected
10	4	51	down	0.	NA	Infinity	0.	none
10	4	51	up	0.9995846727666237	NA	0.3866441824570097	0.9217369997643414	projected
10	4	52	down	0.	NA	Infinity	0.	none
10	4	52	up	0.9997819292587544	NA	0.591306505730363	0.909591527695143	projected
10	4	53	down	0.	NA	Infinity	0.	none
10	4	53	up	0.9999873647741313	NA	0.2031228990979841	0.9523167410503532	projected
10	4	54	down	0.	NA	Infinity	0.	none
10	4	54	up	0.9996476762618495	NA	0.496101942337692	0.928104238423051	projected
10	4	55	down	0.	NA	Infinity	0.	none
10	4	55	up	0.9995744324352742	NA	0.9653815220446254	0.8974761550247214	projected
10	4	56	down	0.	NA	Infinity	0.	none
10	4	56	up	0.999889486761316	NA	0.6844971086773626	0.9060283093617283	projected
10	4	57	down	0.	NA	Infinity	0.	none
10	4	57	up	0.9999469776508165	NA	0.7227589274948303	0.8910876854908218	projected
10	4	58	down	0.	NA	Infinity	0.	none
10	4	58	up	0.9994673549697022	NA	0.3908199554535463	0.9265589448522061	projected
10	4	59	down	0.	NA	Infinity	0.	none
10	4	59	up	0.9992763760006884	NA	0.8045919216002031	0.8772320718998833	projected
10	4	60	down	0.	NA	Infinity	0.	none
10	4	60	up	0.9997093477669289	NA	0.6703405033140544	0.9141292061471401	projected
10	4	61	down	0.	NA	Infinity	0.	none
10	4	61	up	0.9999816202617269	NA	0.485515895016726	0.917700600388927	projected
10	4	62	down	0.	NA	Infinity	0.	none
10	4	62	up	0.9997709114816539	NA	0.571123731140891	0.9144705304458307	projected
10	4	63	down	0.	NA	Infinity	0.	none
10	4	63	up	0.9995346369876922	NA	0.371549608524228	0.9194755708347964	projected
10	4	64	down	0.	NA	Infinity	0.	none
10	4	64	up	0.9996205643005388	NA	0.5356007211878158	0.9269208544891647	projected
10	4	65	down	0.	NA	Infinity	0.	none
10	4	65	up	0.9989072293988971	NA	0.6695571508022291	0.908740267625687	projected
10	4	66	down	0.	NA	Infinity	0.	none
10	4	66	up	0.9999544513863928	NA	0.438082772835519	0.9192335620132691	projected
10	4	67	down	0.	NA	Infinity	0.	none
10	4	67	up	0.9996681449768268	NA	0.5920568487127389	0.9190138632191758	projected
10	4	68	down	0.	NA	Infinity	0.	none
10	4	68	up	0.9999782794754728	NA	0.5402760369014485	0.9229348603382327	projected
10	4	69	down	0.	NA	Infinity	0.	none
10	4	69	up	0.9999241357153937	NA	0.46905929529343426	0.9188753028321245	projected
10	4	70	down	0.	NA	Infinity	0.	none
10	4	70	up	0.9999057759505141	NA	0.4404171751397463	0.929324637868387	projected
10	4	71	down	0.	NA	Infinity	0.	none
10	4	71	up	0.9993933604241069	NA	0.6025830122071809	0.927215942789761	projected
10	4	72	down	0.	NA	Infinity	0.	none
10	4	72	up	0.9996216115862202	NA	0.7075134804280865	0.8870098745969717	projected
10	4	73	down	0.	NA	Infinity	0.	none
10	4	73	up	0.999426954718788	NA	0.6948026748308216	0.9027556221922728	projected
10	4	74	down	0.	NA	Infinity	0.	none
10	4	74	up	0.999930618251027	NA	0.5576881344646873	0.9184011853244846	projected
10	4	75	down	0.	NA	Infinity	0.	none
10	4	75	up	0.9995808111761879	NA	0.613113410899834	0.9089573962698407	projected
10	4	76	down	0.	NA	Infinity	0.	none
10	4	76	up	0.9999761032318939	NA	0.5220664402525403	0.8987395512629165	projected
10	4	77	down	0.	NA	Infinity	0.	none
10	4	77	up	0.9999403382287142	NA	0.5606619509082609	0.9095486978530133	projected
10	4	78	down	0.	NA	Infinity	0.	none
10	4	78	up	0.999498947973004	NA	0.6875583148029389	0.9090246670979661	projected
10	4	79	down	0.	NA	Infinity	0.	none
10	4	79	up	0.9991806349521105	NA	0.5348733541671982	0.9084609175893608	projected
10	4	80	down	0.	NA	Infinity	0.	none
10	4	80	up	0.9999231915983245	NA	0.48933632625804413	0.9198983741782608	projected
10	4	81	down	0.	NA	Infinity	0.	none
10	4	81	up	0.9992189980611131	NA	0.6595894168219376	0.8978728997330753	projected
10	5	1	down	1.0000000000000002	2.074150798223043	2.0741507982230423	0.7375722543382569	exact
10	5	1	up	1.0000000000000002	2.405224508486362	2.405224508486361	0.7264408001875454	exact
10	5	2	down	1.	1.6024170345352755	1.6024170345352755	0.8010477084188484	exact
10	5	2	up	0.9999999999999998	1.7792654554300205	1.779265455430021	0.8058218208000019	exact
10	5	3	down	0.9999999999999999	3.408627297209822	3.408627297209823	0.7616485425007129	exact
10	5	3	up	1.	1.6555414265030062	1.6555414265030062	0.7819352905323377	exact
10	5	4	down	0.9999999999999998	1.1442289249742275	1.144228924974228	0.7994015451439387	exact
10	5	4	up	1.	1.8130146005136472	1.8130146005136472	0.7849982722994432	exact
10	5	5	down	1.0000000000000002	2.164554595583453	2.164554595583452	0.7574485199406225	exact
10	5	5	up	1.0000000000000002	2.38802988154981	2.388029881549809	0.7616336432964099	exact
10	5	6	down	0.9999999999999999	1.9340694499965179	1.9340694499965183	0.7624032747464999	exact
10	5	6	up	1.	1.753331438109015	1.753331438109015	0.7793861397698432	exact
10	5	7	down	1.	1.667730170390902	1.667730170390902	0.7690795784837289	exact
10	5	7	up	1.	2.1474631194154217	2.1474631194154217	0.7902768548905869	exact
10	5	8	down	0.9999999999999999	1.4296905207020845	1.429690520702085	0.7820078700137046	exact
10	5	8	up	0.9999999999999999	1.6186875605318107	1.6186875605318112	0.7716452238491871	exact
10	5	9	down	1.0000000000000004	1.2491006135978013	1.2491006135978004	0.7865093831586325	exact
10	5	9	up	0.9999999999999998	2.319139694390071	2.319139694390072	0.7685664374984467	exact
10	5	10	down	1.	1.9535404322668533	1.9535404322668533	0.76272670072295	exact
10	5	10	up	0.9999999999999998	1.8180805411373426	1.818080541137343	0.7651180504052524	exact
10	5	11	down	1.0000000000000002	1.7472432123405919	1.7472432123405914	0.7680246531825794	exact
10	5	11	up	1.	1.5391083274049433	1.5391083274049433	0.7773573169043843	exact
10	5	12	down	1.	2.6677978059899754	2.6677978059899754	0.7537904370391457	exact
10	5	12	up	1.	1.6524034145267485	1.6524034145267485	0.8017570896062218	exact
10	5	13	down	1.0000000000000002	1.7130195703195175	1.7130195703195166	0.7539327534685424	exact
10	5	13	up	0.9999999999999998	1.4387604878906255	1.438760487890626	0.779544074177519	exact
10	5	14	down	1.	1.6266713117608829	1.6266713117608829	0.7570632951939892	exact
10	5	14	up	1.0000000000000002	1.8661518967374597	1.8661518967374593	0.7960660849665437	exact
10	5	15	down	1.	1.8971328855441683	1.8971328855441683	0.733367260473425	exact
10	5	15	up	1.	1.9262051433938354	1.9262051433938354	0.7621807333556895	exact
10	5	16	down	0.9999999999999996	1.818939983535075	1.8189399835350764	0.7802724669077616	exact
10	5	16	up	0.9999999999999996	1.5307889090714029	1.5307889090714042	0.8224534722263642	exact
10	5	17	down	1.	2.3830593420096373	2.3830593420096373	0.7652059152552361	exact
10	5	17	up	0.9999999999999998	2.0170928249390387	2.0170928249390396	0.7980151159667258	exact
10	5	18	down	1.0000000000000002	2.0644338313709936	2.0644338313709927	0.7791054700027706	exact
10	5	18	up	0.9999999999999999	1.4443126887362006	1.444312688736201	0.7844307816182077	exact
10	5	19	down	1.0000000000000002	2.1484400166596025	2.1484400166596016	0.7785701459529033	exact
10	5	19	up	0.9999999999999999	2.1221610940878533	2.122161094087854	0.8042358783500555	exact
10	5	20	down	1.	1.3352421033458026	1.3352421033458026	0.788614961488453	exact
10	5	20	up	0.9999999999999998	2.0842512842877956	2.0842512842877965	0.7598893728997913	exact
10	5	21	down	1.0000000000000002	2.3993409572565265	2.3993409572565256	0.7356702037225856	exact
10	5	21	up	1.0000000000000002	1.5206218557288742	1.5206218557288738	0.7801550160211175	exact
10	5	22	down	1.0000000000000002	1.4724098365184748	1.4724098365184743	0.7926803434354253	exact
10	5	22	up	1.0000000000000004	1.8195711960055792	1.8195711960055778	0.7950678422266196	exact
10	5	23	down	1.0000000000000002	2.4427310145204366	2.4427310145204357	0.7661903300820381	exact
10	5	23	up	1.	1.7469003802490621	1.7469003802490621	0.7889475455894185	exact
10	5	24	down	1.	1.3447131013152278	1.3447131013152278	0.7850720178530651	exact
10	5	24	up	1.0000000000000002	1.2690146813975591	1.2690146813975587	0.7887108311575571	exact
10	5	25	down	1.0000000000000004	1.9253908849035728	1.9253908849035715	0.7462788192865051	exact
10	5	25	up	1.0000000000000002	1.7858209803303482	1.7858209803303478	0.7794642772007091	exact
10	5	26	down	1.0000000000000002	2.1971240092349724	2.197124009234972	0.755053554081794	exact
10	5	26	up	1.	1.8171082972114951	1.8171082972114951	0.7500130136448713	exact
10	5	27	down	0.9999999999999998	1.829596083025958	1.8295960830259586	0.7492698661087941	exact
10	5	27	up	0.9999999999999998	2.016571126079489	2.01657112607949	0.7195510289075967	exact
10	5	28	down	1.0000000000000002	1.7343580853275231	1.7343580853275227	0.7990588658694702	exact
10	5	28	up	1.	2.1816007890660103	2.1816007890660103	0.7787907020568159	exact
10	5	29	down	1.0000000000000004	2.7242515363383824	2.7242515363383806	0.7831748504646422	exact
10	5	29	up	1.0000000000000004	1.8203216358514718	1.8203216358514704	0.7427564907938131	exact
10	5	30	down	1.	1.4533533531138403	1.4533533531138403	0.8186960796392213	exact
10	5	30	up	1.	1.4760885931492584	1.4760885931492584	0.7980156595126325	exact
10	5	31	down	1.0000000000000002	2.980271055698877	2.9802710556988763	0.7604955304232792	exact
10	5	31	up	1.	1.284825337355029	1.284825337355029	0.7908031634925029	exact
10	5	32	down	1.	1.2178531031644462	1.2178531031644462	0.8202961879553945	exact
10	5	32	up	1.	2.006665418147376	2.006665418147376	0.7634184361991132	exact
10	5	33	down	0.9999999999999998	1.7089105023083246	1.7089105023083255	0.7943616867087414	exact
10	5	33	up	0.9999999999999996	1.6916289268427427	1.691628926842744	0.7924054984007181	exact
10	5	34	down	0.9999999999999998	2.6066342648322554	2.6066342648322562	0.7793028286304347	exact
10	5	34	up	0.9999999999999999	1.7727272427536356	1.772727242753636	0.7890418513202723	exact
10	5	35	down	1.0000000000000002	1.5282525621786354	1.528252562178635	0.7817525682161026	exact
10	5	35	up	0.9999999999999999	1.485651268865273	1.4856512688652734	0.7952250137275862	exact
10	5	36	down	1.0000000000000002	1.7268584480812055	1.726858448081205	0.7540541418734791	exact
10	5	36	up	1.	1.7871414258478868	1.7871414258478868	0.7690934229924957	exact
10	5	37	down	1.0000000000000002	2.0549125274555835	2.0549125274555826	0.7910277109823829	exact
10	5	37	up	0.9999999999999999	2.252541665415651	2.2525416654156514	0.7558658082924459	exact
10	5	38	down	0.9999999999999998	1.291670702963955	1.2916707029639554	0.8090817717758911	exact
10	5	38	up	1.	2.622394816630381	2.622394816630381	0.7628173136316153	exact
10	5	39	down	1.	1.7624774714451368	1.7624774714451368	0.7795569263959184	exact
10	5	39	up	0.9999999999999999	2.1090902862447707	2.1090902862447716	0.7805034742266226	exact
10	5	40	down	1.	1.8384148800276767	1.8384148800276767	0.7724316901931698	exact
10	5	40	up	0.9999999999999998	1.6087788880900407	1.608778888090041	0.7415448584247533	exact
10	5	41	down	1.0000000000000002	1.8664098663150916	1.8664098663150912	0.7512418175668804	exact
10	5	41	up	1.	1.5202822275457555	1.5202822275457555	0.7736211483367055	exact
10	5	42	down	1.0000000000000002	2.1074096941650526	2.1074096941650518	0.7405924273216806	exact
10	5	42	up	1.	1.5680170403592193	1.5680170403592193	0.8056997486332456	exact
10	5	43	down	1.	1.1923385021116921	1.1923385021116921	0.7681544012816778	exact
10	5	43	up	0.9999999999999999	2.368880082350014	2.3688800823500147	0.7715100922806011	exact
10	5	44	down	1.0000000000000002	1.9595375028496491	1.9595375028496487	0.7873135733469605	exact
10	5	44	up	1.0000000000000002	1.5916900184927396	1.5916900184927392	0.7922640766330395	exact
10	5	45	down	1.	1.528815056543531	1.528815056543531	0.7804119510377499	exact
10	5	45	up	1.	2.6348236803535703	2.6348236803535703	0.7210843021088226	exact
10	5	46	down	0.9999999999999998	2.630920190901736	2.630920190901737	0.7667117083634929	exact
10	5	46	up	0.9999999999999998	1.4991565206786666	1.499156520678667	0.7537333631810792	exact
10	5	47	down	1.	0.9993937675254332	0.9993937675254332	0.780123393189441	exact
10	5	47	up	1.0000000000000002	1.8152087117525881	1.8152087117525872	0.7466555601464256	exact
10	5	48	down	0.9999999999999999	1.2713260531221384	1.2713260531221389	0.7929846409430787	exact
10	5	48	up	0.9999999999999999	1.8137192105466324	1.8137192105466329	0.7477060269794039	exact
10	5	49	down	1.0000000000000002	1.9190741621398635	1.9190741621398626	0.7900002065252113	exact
10	5	49	up	1.0000000000000002	1.5459344536347603	1.5459344536347595	0.7954891819025123	exact
10	5	50	down	1.0000000000000002	1.1530969709958354	1.153096970995835	0.8161861510251173	exact
10	5	50	up	1.0000000000000002	1.3861141789383185	1.386114178938318	0.7828850844214132	exact
10	5	51	down	0.9999999999999994	1.6089895246192696	1.6089895246192714	0.7942220364541324	exact
10	5	51	up	1.	1.7837679291099229	1.7837679291099229	0.7532141864651151	exact
10	5	52	down	1.	1.8287781646409318	1.8287781646409318	0.7943865144938032	exact
10	5	52	up	1.0000000000000002	1.298979780131606	1.2989797801316056	0.8100687638980998	exact
10	5	53	down	0.9999999999999998	2.599765487830188	2.599765487830189	0.7860460767410596	exact
10	5	53	up	0.9999999999999998	1.866420027594137	1.8664200275941378	0.7751264947366804	exact
10	5	54	down	1.	1.9415892490888544	1.9415892490888544	0.762294448407818	exact
10	5	54	up	1.	1.445583555323429	1.445583555323429	0.783420591869709	exact
10	5	55	down	1.0000000000000002	1.603610464251993	1.6036104642519926	0.7431994192015839	exact
10	5	55	up	0.9999999999999999	2.276811302348243	2.2768113023482437	0.7734239101235245	exact
10	5	56	down	1.	1.6993686708610962	1.6993686708610962	0.7538425876111317	exact
10	5	56	up	1.0000000000000004	1.2083118238979242	1.2083118238979234	0.8133643625929597	exact
10	5	57	down	1.	1.323412316676185	1.323412316676185	0.7985712549324835	exact
10	5	57	up	1.	2.415395839353153	2.415395839353153	0.7439659299320929	exact
10	5	58	down	1.	1.9646082253035702	1.9646082253035702	0.7462995663629809	exact
10	5	58	up	1.	1.7237705779112962	1.7237705779112962	0.7738024987631907	exact
10	5	59	down	1.	1.590005914764805	1.590005914764805	0.7988202367064706	exact
10	5	59	up	1.0000000000000002	2.059052853411242	2.059052853411241	0.7683026663587902	exact
10	5	60	down	0.9999999999999998	2.795506140808604	2.795506140808605	0.7317208327727447	exact
10	5	60	up	1.	2.4658867829869795	2.4658867829869795	0.7528153296838171	exact
10	5	61	down	1.	1.573443412148487	1.573443412148487	0.787243783960762	exact
10	5	61	up	1.	1.182588410322543	1.182588410322543	0.7808149536353387	exact
10	5	62	down	0.9999999999999998	1.5602217735812611	1.5602217735812616	0.7926621079950379	exact
10	5	62	up	1.	1.623925516067124	1.623925516067124	0.7753655032473541	exact
10	5	63	down	0.9999999999999999	2.1762089216425347	2.1762089216425355	0.7769436851603488	exact
10	5	63	up	1.	2.5899123812169775	2.5899123812169775	0.7244645276542812	exact
10	5	64	down	1.0000000000000002	1.812796342169824	1.8127963421698232	0.7220842714631289	exact
10	5	64	up	1.0000000000000002	1.9266198630111755	1.9266198630111746	0.7443344895591694	exact
10	5	65	down	1.0000000000000002	1.252436942428043	1.2524369424280426	0.7837923491918307	exact
10	5	65	up	0.9999999999999999	1.2596838917694253	1.2596838917694257	0.8144280173225351	exact
10	5	66	down	1.0000000000000004	1.8451314493643407	1.8451314493643394	0.7911900055780283	exact
10	5	66	up	1.	2.701984265870652	2.701984265870652	0.7301739210459756	exact
10	5	67	down	1.0000000000000004	2.0363142048733063	2.036314204873305	0.7838554248627734	exact
10	5	67	up	0.9999999999999998	1.6260933530743475	1.626093353074348	0.769836169730491	exact
10	5	68	down	1.0000000000000002	1.7060628259392607	1.7060628259392603	0.7944880788364648	exact
10	5	68	up	0.9999999999999998	2.4970705316591912	2.497070531659192	0.7639788232909333	exact
10	5	69	down	1.0000000000000004	1.3869708777288468	1.3869708777288459	0.8089545576252801	exact
10	5	69	up	1.	1.8026665402881106	1.8026665402881106	0.7830454842788388	exact
10	5	70	down	1.0000000000000002	1.365638289968072	1.3656382899680715	0.7772558253741635	exact
10	5	70	up	1.0000000000000002	1.6979107854147117	1.6979107854147109	0.7904323787608453	exact
10	5	71	down	1.0000000000000002	1.4515863485432194	1.4515863485432186	0.8096034322071869	exact
10	5	71	up	0.9999999999999996	2.1586574462980033	2.1586574462980046	0.7696564255406178	exact
10	5	72	down	1.0000000000000004	1.462513473022065	1.4625134730220637	0.7949147733464348	exact
10	5	72	up	0.9999999999999998	2.116072249145014	2.116072249145015	0.7655871276371342	exact
10	5	73	down	1.0000000000000004	2.192475080617288	2.1924750806172866	0.7768054238954226	exact
10	5	73	up	1.0000000000000002	1.6796977964584814	1.679697796458481	0.776807845605556	exact
10	5	74	down	1.0000000000000002	2.6286260203529492	2.6286260203529483	0.736390278038525	exact
10	5	74	up	1.	2.5612500779906684	2.5612500779906684	0.747457081234042	exact
10	5	75	down	1.0000000000000004	2.1839541928941406	2.1839541928941393	0.7862815357514575	exact
10	5	75	up	1.0000000000000002	2.429686673823684	2.4296866738236838	0.7581726549380656	exact
10	5	76	down	1.	1.5731577161334886	1.5731577161334886	0.7784128633275345	exact
10	5	76	up	0.9999999999999999	1.8893137758882457	1.8893137758882461	0.745554474384165	exact
10	5	77	down	1.0000000000000002	1.8954350373663922	1.8954350373663917	0.7627336150016318	exact
10	5	77	up	0.9999999999999999	2.228060547940221	2.2280605479402213	0.7383737458039935	exact
10	5	78	down	1.0000000000000002	2.738009619431279	2.738009619431278	0.753725176995321	exact
10	5	78	up	0.9999999999999999	2.0496753756570123	2.049675375657013	0.7627557118734805	exact
10	5	79	down	1.	1.6651935711093375	1.6651935711093375	0.7793844160114185	exact
10	5	79	up	0.9999999999999998	1.3838299754152037	1.3838299754152041	0.7728344825747764	exact
10	5	80	down	1.	1.7485393937154958	1.7485393937154958	0.7688839821245866	exact
10	5	80	up	1.	1.387701288503806	1.387701288503806	0.7906336440301278	exact
10	5	81	down	1.	1.56567378367532	1.56567378367532	0.7839754498010192	exact
10	5	81	up	0.9999999999999998	1.449287315941262	1.4492873159412625	0.7669983624710042	exact
10	5	82	down	1.	2.3768840633538666	2.3768840633538666	0.7680376207447679	exact
10	5	82	up	0.9999999999999998	1.3675479678014821	1.3675479678014826	0.8073083498944502	exact
10	5	83	down	0.9999999999999997	1.939471924742195	1.9394719247421963	0.7853194704171604	exact
10	5	83	up	1.	1.7031816344450208	1.7031816344450208	0.7795121392014334	exact
10	5	84	down	1.	1.440730664562555	1.440730664562555	0.7813033355676207	exact
10	5	84	up	1.	2.350447104471306	2.350447104471306	0.7720595306694696	exact
10	5	85	down	1.0000000000000004	1.8789229980303617	1.8789229980303603	0.7917082565018692	exact
10	5	85	up	0.9999999999999998	2.566398290977955	2.566398290977956	0.7691650442057932	exact
10	5	86	down	0.9999999999999998	2.5676274575414517	2.5676274575414526	0.7766319807759356	exact
10	5	86	up	0.9999999999999998	1.912058989720312	1.9120589897203124	0.7753125036982222	exact
10	5	87	down	1.	1.8884380039461632	1.8884380039461632	0.7867180596817211	exact
10	5	87	up	0.9999999999999998	1.3208501297598847	1.3208501297598851	0.7632004940951609	exact
10	5	88	down	1.	2.0400324037408395	2.0400324037408395	0.772665071024414	exact
10	5	88	up	1.	1.518838519201223	1.518838519201223	0.8077247230707181	exact
10	5	89	down	1.0000000000000002	1.8939673823947691	1.8939673823947683	0.7847848813396121	exact
10	5	89	up	1.	1.6731636148371338	1.6731636148371338	0.7599430829125087	exact
10	5	90	down	0.9999999999999999	1.2150276020713475	1.215027602071348	0.8007078792124209	exact
10	5	90	up	1.0000000000000002	1.5685969598332057	1.5685969598332052	0.7884362870321189	exact
10	5	91	down	1.0000000000000004	1.9883638118977167	1.9883638118977154	0.7576343269377599	exact
10	5	91	up	1.	1.3201005585305983	1.3201005585305983	0.7839851450287483	exact
10	5	92	down	1.	2.4203229389378658	2.4203229389378658	0.7546427463090626	exact
10	5	92	up	0.9999999999999998	2.4170609046263065	2.4170609046263074	0.7530183347576228	exact
10	5	93	down	1.0000000000000004	1.9750211323317153	1.975021132331714	0.7855898730838482	exact
10	5	93	up	0.9999999999999999	1.7341204645457595	1.73412046454576	0.7902111707547192	exact
10	5	94	down	1.	1.7851857929494432	1.7851857929494432	0.765456568454423	exact
10	5	94	up	0.9999999999999999	1.8075856452990173	1.8075856452990178	0.7801744005132369	exact
10	5	95	down	0.9999999999999998	2.303285159830268	2.303285159830269	0.7406314928195294	exact
10	5	95	up	0.9999999999999997	2.084560393126989	2.0845603931269903	0.7734539889814691	exact
10	5	96	down	0.9999999999999999	1.8453470389413322	1.8453470389413327	0.7469854873775492	exact
10	5	96	up	0.9999999999999998	1.9510828054228222	1.9510828054228226	0.7412739683268554	exact
10	5	97	down	1.0000000000000004	2.0564031052711305	2.056403105271129	0.7970781553562206	exact
10	5	97	up	1.0000000000000004	1.877324383516414	1.8773243835164126	0.7746443563863654	exact
10	5	98	down	0.9999999999999998	1.6742016952445598	1.6742016952445602	0.7549184050274564	exact
10	5	98	up	1.	1.7906731866627714	1.7906731866627714	0.7862443786373103	exact
10	5	99	down	1.0000000000000002	1.829813576105224	1.8298135761052232	0.7831219547617472	exact
10	5	99	up	0.9999999999999999	1.4030628008024393	1.4030628008024402	0.7969913503711005	exact
10	5	100	down	1.0000000000000004	1.7771379783878594	1.7771379783878585	0.7844212390666667	exact
10	5	100	up	1.0000000000000004	1.4134277075278852	1.4134277075278843	0.8146799931729539	exact
10	5	101	down	1.	1.6775903154403897	1.6775903154403897	0.7494136990673175	exact
10	5	101	up	0.9999999999999996	1.610027538315986	1.6100275383159874	0.7835236964327272	exact
10	5	102	down	1.	1.2095061721682305	1.2095061721682305	0.7873318182367453	exact
10	5	102	up	1.0000000000000002	1.8289245998805908	1.8289245998805903	0.7741454619733852	exact
10	5	103	down	1.0000000000000002	1.3344694951298721	1.3344694951298717	0.7910970674901626	exact
10	5	103	up	0.9999999999999998	1.8787042393145663	1.8787042393145668	0.7746768096625851	exact
10	5	104	down	1.	2.389941351042299	2.389941351042299	0.7577689940458204	exact
10	5	104	up	0.9999999999999998	2.3972717880289016	2.3972717880289025	0.784142438875963	exact
10	5	105	down	0.9999999999999999	1.691936961864942	1.691936961864943	0.8046201449044617	exact
10	5	105	up	0.9999999999999999	2.2805483210809374	2.280548321080938	0.8112902461804268	exact
10	5	106	down	0.9999999999999996	1.5260218197550826	1.5260218197550839	0.7705568304556714	exact
10	5	106	up	0.9999999999999997	2.25857202672873	2.2585720267287313	0.7571724786682619	exact
10	5	107	down	1.	2.175499063427849	2.175499063427849	0.7844111399712379	exact
10	5	107	up	1.0000000000000002	1.305245415583173	1.3052454155831725	0.7878610386648658	exact
10	5	108	down	1.	1.6434934042447424	1.6434934042447424	0.7874388471165666	exact
10	5	108	up	0.9999999999999996	2.79185074643581	2.791850746435812	0.73521854952639	exact
10	5	109	down	1.0000000000000002	1.1230146169198907	1.1230146169198902	0.8013676035354297	exact
10	5	109	up	1.	1.5664696847518367	1.5664696847518367	0.7803379729474031	exact
10	5	110	down	1.	1.856008141338732	1.856008141338732	0.7860223799370848	exact
10	5	110	up	1.	2.5169335288720447	2.5169335288720447	0.7125927701086283	exact
10	5	111	down	1.0000000000000004	2.4114410584284793	2.4114410584284776	0.7360302394876158	exact
10	5	111	up	1.	2.120466691477904	2.120466691477904	0.7628201745098041	exact
10	5	112	down	1.0000000000000002	2.004131619657894	2.0041316196578935	0.7765920376341187	exact
10	5	112	up	1.0000000000000002	1.650251391214455	1.650251391214454	0.7632868077585366	exact
10	5	113	down	1.	1.6260847313973272	1.6260847313973272	0.8235880835423655	exact
10	5	113	up	1.0000000000000002	1.4860125600495477	1.4860125600495473	0.7988434129247222	exact
10	5	114	down	1.	3.0858220378798835	3.0858220378798835	0.7339409466557715	exact
10	5	114	up	1.	2.0589149805308375	2.0589149805308375	0.7607913585776038	exact
10	5	115	down	1.	1.2537569197538474	1.2537569197538474	0.8140491866853993	exact
10	5	115	up	0.9999999999999998	1.4782818786696548	1.4782818786696552	0.7866902365278672	exact
10	5	116	down	1.	1.4983958883282247	1.4983958883282247	0.7750788719437409	exact
10	5	116	up	1.	1.5206231970181174	1.5206231970181174	0.7849263596712948	exact
10	5	117	down	1.0000000000000002	2.524293332218414	2.524293332218413	0.7593077388841885	exact
10	5	117	up	1.	2.3580317550072074	2.3580317550072074	0.8035424705292826	exact
10	5	118	down	1.	2.6000450194999827	2.6000450194999827	0.7822576559744958	exact
10	5	118	up	1.	1.750420090705525	1.750420090705525	0.8250429052163282	exact
10	5	119	down	1.	2.2312897435502586	2.2312897435502586	0.7773406726782277	exact
10	5	119	up	1.0000000000000002	2.04374972939822	2.043749729398219	0.7944334549855046	exact
10	5	120	down	1.	1.245633003357968	1.245633003357968	0.8170728457766521	exact
10	5	120	up	1.	1.2216142383431325	1.2216142383431325	0.8169241274222578	exact
10	5	121	down	1.	2.2751128491716353	2.2751128491716353	0.7636285602734934	exact
10	5	121	up	0.9999999999999998	2.180920310384744	2.180920310384745	0.7643358234239184	exact
10	5	122	down	1.0000000000000002	1.8075874179215683	1.8075874179215679	0.7631239078090553	exact
10	5	122	up	0.9999999999999999	1.3223702119019372	1.3223702119019376	0.8038030003636931	exact
10	5	123	down	1.	2.3658056632497786	2.3658056632497786	0.7441557271977003	exact
10	5	123	up	0.9999999999999999	1.6901603936278344	1.6901603936278353	0.7579497018989372	exact
10	5	124	down	1.0000000000000004	1.683201376199707	1.6832013761997056	0.7829453713635388	exact
10	5	124	up	1.	1.9321578904117311	1.9321578904117311	0.7780161068747863	exact
10	5	125	down	1.	1.8386426445206223	1.8386426445206223	0.7819761978678519	exact
10	5	125	up	1.0000000000000002	1.823039408657995	1.8230394086579942	0.7882783719787886	exact
10	5	126	down	1.0000000000000002	1.9374972490481022	1.9374972490481017	0.7912911187963717	exact
10	5	126	up	1.	1.3557675959248527	1.3557675959248527	0.7802732287120904	exact
10	5	127	down	1.0000000000000007	1.960824318497162	1.9608243184971603	0.811822177728632	exact
10	5	127	up	1.	1.9089951741574724	1.9089951741574724	0.7877071173760977	exact
10	5	128	down	1.	2.0792154467374186	2.0792154467374186	0.7732899920458727	exact
10	5	128	up	1.	2.353722916606737	2.353722916606737	0.7612314561781042	exact
10	5	129	down	1.	2.051549562530796	2.051549562530796	0.7736664943501693	exact
10	5	129	up	1.	1.7204843594721217	1.7204843594721217	0.7968654561161602	exact
10	5	130	down	0.9999999999999999	2.469224401078516	2.4692244010785167	0.763319542933542	exact
10	5	130	up	1.	2.3306038610281252	2.3306038610281252	0.7641577306942671	exact
10	5	131	down	1.	1.8257109185444835	1.8257109185444835	0.7618073671841699	exact
10	5	131	up	0.9999999999999997	1.7060681636978599	1.7060681636978612	0.7988935472663672	exact
10	5	132	down	1.0000000000000004	1.2399825462209422	1.2399825462209413	0.7883780332971915	exact
10	5	132	up	1.	1.7671654323256973	1.7671654323256973	0.7779078407372568	exact
10	5	133	down	1.0000000000000002	1.749098824453322	1.7490988244533212	0.7722280501753663	exact
10	5	133	up	1.	1.9285896201137036	1.9285896201137036	0.7745276939135415	exact
10	5	134	down	0.9999999999999999	1.756633284425281	1.7566332844252819	0.7680487330318413	exact
10	5	134	up	1.0000000000000004	1.1054955318366	1.105495531836599	0.7815727467776522	exact
10	5	135	down	1.0000000000000002	2.574851032235757	2.574851032235756	0.7569731502951627	exact
10	5	135	up	1.0000000000000002	1.6290995769499892	1.6290995769499887	0.7981099314767163	exact
10	5	136	down	0.9999999999999999	2.297370531922189	2.2973705319221898	0.7799662910516628	exact
10	5	136	up	0.9999999999999998	1.9262829613907027	1.926282961390703	0.7878571600194852	exact
10	5	137	down	1.0000000000000002	1.6359740054793859	1.6359740054793854	0.7811746087781711	exact
10	5	137	up	1.0000000000000002	2.5940922761938943	2.5940922761938934	0.7598753691185579	exact
10	5	138	down	0.9999999999999998	1.3015626950446597	1.3015626950446602	0.7558581259573209	exact
10	5	138	up	1.	1.5869677827508872	1.5869677827508872	0.78472897629461	exact
10	5	139	down	0.9999999999999998	2.0956904404414654	2.0956904404414662	0.7708563183005313	exact
10	5	139	up	1.0000000000000002	2.155928322538279	2.1559283225382786	0.7695205958567795	exact
10	5	140	down	1.	0.9300958844050142	0.9300958844050142	0.8153658369387478	exact
10	5	140	up	0.9999999999999998	1.5977881983432587	1.5977881983432591	0.7826137501713969	exact
10	5	141	down	0.9999999999999998	2.3054220645816024	2.3054220645816033	0.7376201751975032	exact
10	5	141	up	1.0000000000000002	1.970740354392928	1.9707403543929272	0.7759094278594559	exact
10	5	142	down	0.9999999999999998	1.7273656273060327	1.7273656273060336	0.7583659809107145	exact
10	5	142	up	0.9999999999999998	1.825948040193421	1.8259480401934218	0.7618566287944499	exact
10	5	143	down	1.	1.9873794443904864	1.9873794443904864	0.767620037072501	exact
10	5	143	up	1.0000000000000002	1.7991537402954818	1.799153740295481	0.7539406455259998	exact
10	5	144	down	1.0000000000000004	1.5686396880773494	1.568639688077348	0.7906603748983108	exact
10	5	144	up	1.	1.1310074367666347	1.1310074367666347	0.8227516426804056	exact
10	5	145	down	1.0000000000000002	1.789407709383135	1.7894077093831346	0.7645065100205475	exact
10	5	145	up	1.0000000000000004	1.7319315647707234	1.7319315647707225	0.7681862559948838	exact
10	5	146	down	1.	1.8086230640876013	1.8086230640876013	0.7460653194109722	exact
10	5	146	up	0.9999999999999998	1.3401568510060407	1.340156851006041	0.7738594037505934	exact
10	5	147	down	1.0000000000000002	1.8224177101988368	1.8224177101988364	0.7782208262814913	exact
10	5	147	up	1.0000000000000002	1.3682846993236852	1.3682846993236848	0.774952607578496	exact
10	5	148	down	1.0000000000000004	2.0857478020783775	2.085747802078376	0.7688237734700061	exact
10	5	148	up	1.0000000000000002	1.9062155003241408	1.9062155003241403	0.7882352905090133	exact
10	5	149	down	1.0000000000000002	1.6723936489742983	1.6723936489742974	0.7810876661143809	exact
10	5	149	up	0.9999999999999998	2.02654895564315	2.026548955643151	0.7594147452148128	exact
10	5	150	down	1.	1.8091747043145587	1.8091747043145587	0.7654857040212635	exact
10	5	150	up	0.9999999999999998	1.5741638229882113	1.5741638229882118	0.7866097239594765	exact
10	5	151	down	1.	1.7203880979675188	1.7203880979675188	0.744234398679366	exact
10	5	151	up	0.9999999999999999	2.51223045629885	2.512230456298851	0.760691331309765	exact
10	5	152	down	1.0000000000000004	1.321195170927279	1.321195170927278	0.7834232731705055	exact
10	5	152	up	1.	1.559033316478371	1.559033316478371	0.7713046495633992	exact
10	5	153	down	1.0000000000000004	2.10367058739602	2.1036705873960186	0.7801130317907673	exact
10	5	153	up	0.9999999999999998	2.256645006194418	2.256645006194419	0.7536315838498309	exact
10	5	154	down	1.	2.0573386616084703	2.0573386616084703	0.7785573630371079	exact
10	5	154	up	1.	2.657622593081242	2.657622593081242	0.7690513947363249	exact
10	5	155	down	1.0000000000000002	1.7317419866788355	1.731741986678835	0.775638277800534	exact
10	5	155	up	1.0000000000000002	1.4654592001778717	1.4654592001778712	0.7840696502565132	exact
10	5	156	down	1.	1.4739192620397827	1.4739192620397827	0.7779864004870969	exact
10	5	156	up	0.9999999999999999	2.9535856979617274	2.9535856979617283	0.7219527433079294	exact
10	5	157	down	1.0000000000000002	1.4671572188286306	1.4671572188286301	0.8005290225183523	exact
10	5	157	up	1.	2.842282056481554	2.842282056481554	0.7606579996384222	exact
10	5	158	down	0.9999999999999998	2.727574596268166	2.727574596268167	0.7429926250852117	exact
10	5	158	up	1.	2.675047982235641	2.675047982235641	0.7436247921356386	exact
10	5	159	down	1.0000000000000002	1.6916226703305197	1.6916226703305193	0.7985582316206903	exact
10	5	159	up	1.0000000000000004	1.7348560382417713	1.7348560382417704	0.7793964673457914	exact
10	5	160	down	1.0000000000000002	1.9388977141368264	1.938897714136826	0.776412570517954	exact
10	5	160	up	1.0000000000000002	1.5770672876306309	1.5770672876306304	0.7975117874828468	exact
10	5	161	down	1.	1.0120458914307346	1.0120458914307346	0.8015760344334961	exact
10	5	161	up	1.	1.7860271563504093	1.7860271563504093	0.8055884155020915	exact
10	5	162	down	1.0000000000000002	2.1911176850092735	2.191117685009273	0.7722588893166128	exact
10	5	162	up	0.9999999999999998	2.4311130315673832	2.431113031567384	0.7874310404742995	exact
10	6	1	down	0.9999563161951018	NA	0.5678624635171114	0.9144015572848387	projected
10	6	1	up	0.	NA	Infinity	0.	none
10	6	2	down	0.9995316999303472	NA	0.3843608635393212	0.9125404490405823	projected
10	6	2	up	0.	NA	Infinity	0.	none
10	6	3	down	0.9990020982122693	NA	0.6215971542672294	0.9121548240862701	projected
10	6	3	up	0.	NA	Infinity	0.	none
10	6	4	down	0.9999986342576663	NA	0.6702442335226133	0.9130439229525689	projected
10	6	4	up	0.	NA	Infinity	0.	none
10	6	5	down	0.999320727971094	NA	0.6437527308366868	0.9018893027553494	projected
10	6	5	up	0.	NA	Infinity	0.	none
10	6	6	down	0.9996909860070098	NA	0.937734125732832	0.880044786455195	projected
10	6	6	up	0.	NA	Infinity	0.	none
10	6	7	down	0.9999890424816722	NA	0.8073785107398768	0.8864245192742655	projected
10	6	7	up	0.	NA	Infinity	0.	none
10	6	8	down	0.9997104397160325	NA	0.624500453907181	0.9263081101281772	projected
10	6	8	up	0.	NA	Infinity	0.	none
10	6	9	down	0.9998205134272424	NA	0.3455538285426931	0.9413408414361619	projected
10	6	9	up	0.	NA	Infinity	0.	none
10	6	10	down	0.9988401106328764	NA	0.5132140544058734	0.9161411655073619	projected
10	6	10	up	0.	NA	Infinity	0.	none
10	6	11	down	0.9996593323512377	NA	0.4356273244844586	0.9330681288556908	projected
10	6	11	up	0.	NA	Infinity	0.	none
10	6	12	down	0.9991157754317923	NA	0.5020574609874553	0.92859042270738	projected
10	6	12	up	0.	NA	Infinity	0.	none
10	6	13	down	0.999945647670151	NA	0.7981302895532889	0.8990679670261711	projected
10	6	13	up	0.	NA	Infinity	0.	none
10	6	14	down	0.9999832714576465	NA	0.6099959935635302	0.9079389644863187	projected
10	6	14	up	0.	NA	Infinity	0.	none
10	6	15	down	0.9998940225369889	NA	1.0190721903034454	0.8836457605242092	projected
10	6	15	up	0.	NA	Infinity	0.	none
10	6	16	down	0.9995020996055296	NA	0.5469804883255338	0.9102671665461561	projected
10	6	16	up	0.	NA	Infinity	0.	none
10	6	17	down	0.999762945034567	NA	0.5113891233654224	0.9064118961742426	projected
10	6	17	up	0.	NA	Infinity	0.	none
10	6	18	down	0.9997237023108528	NA	0.8449914819000799	0.901085302860361	projected
10	6	18	up	0.	NA	Infinity	0.	none
10	6	19	down	0.9999119031535858	NA	0.8250557337580808	0.9197521225954935	projected
10	6	19	up	0.	NA	Infinity	0.	none
10	6	20	down	0.9982107696669377	NA	0.5720548156047427	0.8992579007839865	projected
10	6	20	up	0.	NA	Infinity	0.	none
10	6	21	down	0.99976286948854	NA	0.4224550871807975	0.9289159287558433	projected
10	6	21	up	0.	NA	Infinity	0.	none
10	6	22	down	0.9997726227224777	NA	0.4664740682189239	0.9154739792241188	projected
10	6	22	up	0.	NA	Infinity	0.	none
10	6	23	down	0.9989323383799702	NA	0.67874294686983	0.8844571108159067	projected
10	6	23	up	0.	NA	Infinity	0.	none
10	6	24	down	0.9999581489706415	NA	0.32202694084157724	0.9487694845234602	projected
10	6	24	up	0.	NA	Infinity	0.	none
10	6	25	down	0.9997022025757045	NA	0.4816960415625158	0.9221174900762856	projected
10	6	25	up	0.	NA	Infinity	0.	none
10	6	26	down	0.9982738606603843	NA	0.8429782571752418	0.8846234885717276	projected
10	6	26	up	0.	NA	Infinity	0.	none
10	6	27	down	0.9994714615752607	NA	0.614507497274889	0.9102805214704021	projected
10	6	27	up	0.	NA	Infinity	0.	none
10	6	28	down	0.9996907962886321	NA	0.5235959230585068	0.9135150183092361	projected
10	6	28	up	0.	NA	Infinity	0.	none
10	6	29	down	0.9999686760256796	NA	0.7253307825806248	0.8977944231956961	projected
10	6	29	up	0.	NA	Infinity	0.	none
10	6	30	down	0.9989003211607547	NA	0.8404630865491132	0.8887774182260348	projected
10	6	30	up	0.	NA	Infinity	0.	none
10	6	31	down	0.9996943954816213	NA	0.57935509563058	0.9216404093151701	projected
10	6	31	up	0.	NA	Infinity	0.	none
10	6	32	down	0.9997453985831979	NA	0.6703354292792876	0.9105062748034402	projected
10	6	32	up	0.	NA	Infinity	0.	none
10	6	33	down	0.9990520680876386	NA	0.6186089214118657	0.8978049058010311	projected
10	6	33	up	0.	NA	Infinity	0.	none
10	6	34	down	0.9996892398911734	NA	0.40999165677169724	0.9295734743761889	projected
10	6	34	up	0.	NA	Infinity	0.	none
10	6	35	down	0.999682155545299	NA	0.42401911221764954	0.9146915985499657	projected
10	6	35	up	0.	NA	Infinity	0.	none
10	6	36	down	0.999988516552105	NA	0.5540948822947624	0.9074793841909601	projected
10	6	36	up	0.	NA	Infinity	0.	none
10	6	37	down	0.9999800980103649	NA	0.5498174430708509	0.9011158581830814	projected
10	6	37	up	0.	NA	Infinity	0.	none
10	6	38	down	0.9993446393501219	NA	0.4779300016765269	0.9079659538718312	projected
10	6	38	up	0.	NA	Infinity	0.	none
10	6	39	down	0.9998211690622922	NA	0.5438572216443027	0.9162351852365058	projected
10	6	39	up	0.	NA	Infinity	0.	none
10	6	40	down	0.999785562725762	NA	0.4859888184141643	0.912492521731374	projected
10	6	40	up	0.	NA	Infinity	0.	none
10	6	41	down	0.9999631266143146	NA	0.5956502505291654	0.9024573344493886	projected
10	6	41	up	0.	NA	Infinity	0.	none
10	6	42	down	0.999550733992783	NA	0.5136405238151993	0.9012737853740642	projected
10	6	42	up	0.	NA	Infinity	0.	none
10	6	43	down	0.9999629669065135	NA	0.5232640756522278	0.9152415937523061	projected
10	6	43	up	0.	NA	Infinity	0.	none
10	6	44	down	0.9996836250660428	NA	0.4418776813974665	0.9286479768563634	projected
10	6	44	up	0.	NA	Infinity	0.	none
10	6	45	down	0.9992233315609663	NA	0.5353485768259276	0.9219233947524175	projected
10	6	45	up	0.	NA	Infinity	0.	none
10	6	46	down	0.9995849837867284	NA	0.6138055735107344	0.9031839032568959	projected
10	6	46	up	0.	NA	Infinity	0.	none
10	6	47	down	0.9999694609027008	NA	0.5260515741258365	0.9301576167682983	projected
10	6	47	up	0.	NA	Infinity	0.	none
10	6	48	down	0.999739897092851	NA	0.5719339550721392	0.9191104762413544	projected
10	6	48	up	0.	NA	Infinity	0.	none
10	6	49	down	0.9997571530693391	NA	0.5061197871483829	0.9286351345464289	projected
10	6	49	up	0.	NA	Infinity	0.	none
10	6	50	down	0.9997077250607178	NA	0.5346151049258283	0.9171368731061358	projected
10	6	50	up	0.	NA	Infinity	0.	none
10	6	51	down	0.9996747889240521	NA	0.4302803691456525	0.9256835380707553	projected
10	6	51	up	0.	NA	Infinity	0.	none
10	6	52	down	0.9995756153568669	NA	0.6365588043041153	0.8995189196664808	projected
10	6	52	up	0.	NA	Infinity	0.	none
10	6	53	down	0.9993371091584842	NA	0.5682122606234337	0.9085687445085907	projected
10	6	53	up	0.	NA	Infinity	0.	none
10	6	54	down	0.9999541958270872	NA	0.616888530331944	0.8998634138799292	projected
10	6	54	up	0.	NA	Infinity	0.	none
10	6	55	down	0.9998833621706877	NA	0.4172561461718085	0.9276136936360093	projected
10	6	55	up	0.	NA	Infinity	0.	none
10	6	56	down	0.999891178060287	NA	0.3870659197505819	0.9355495642787257	projected
10	6	56	up	0.	NA	Infinity	0.	none
10	6	57	down	0.9998965906286961	NA	0.5504366374231418	0.9370106723841869	projected
10	6	57	up	0.	NA	Infinity	0.	none
10	6	58	down	0.9993359238814206	NA	0.6094934613212335	0.9058694720706773	projected
10	6	58	up	0.	NA	Infinity	0.	none
10	6	59	down	0.9999877878132393	NA	0.5622970739584652	0.9109546168019116	projected
10	6	59	up	0.	NA	Infinity	0.	none
10	6	60	down	0.9994992292250708	NA	0.559857637870323	0.9201791320977777	projected
10	6	60	up	0.	NA	Infinity	0.	none
10	6	61	down	0.9999309716190584	NA	0.38987377990410765	0.9339394291575532	projected
10	6	61	up	0.	NA	Infinity	0.	none
10	6	62	down	0.9996779621372688	NA	0.39979323664125466	0.923332568588312	projected
10	6	62	up	0.	NA	Infinity	0.	none
10	6	63	down	0.9998757418081934	NA	0.5851791634025942	0.922236373856748	projected
10	6	63	up	0.	NA	Infinity	0.	none
10	6	64	down	0.9997018692826519	NA	0.6471085578487743	0.9166088328385971	projected
10	6	64	up	0.	NA	Infinity	0.	none
10	6	65	down	0.9996438475984047	NA	0.4654122740475337	0.9210303627020269	projected
10	6	65	up	0.	NA	Infinity	0.	none
10	6	66	down	0.9999809897613181	NA	0.4883859486661333	0.9112393928744242	projected
10	6	66	up	0.	NA	Infinity	0.	none
10	6	67	down	0.9999221585733595	NA	0.7219978145203187	0.9039896135573797	projected
10	6	67	up	0.	NA	Infinity	0.	none
10	6	68	down	0.9999923986274519	NA	0.43059015183401717	0.9289148994572234	projected
10	6	68	up	0.	NA	Infinity	0.	none
10	6	69	down	0.9997973110085486	NA	0.5806208420320162	0.8976540459944281	projected
10	6	69	up	0.	NA	Infinity	0.	none
10	6	70	down	0.9997161550526257	NA	0.3658189715344171	0.939425750875728	projected
10	6	70	up	0.	NA	Infinity	0.	none
10	6	71	down	0.9999533248785936	NA	0.6375838147975643	0.897029208987026	projected
10	6	71	up	0.	NA	Infinity	0.	none
10	6	72	down	0.9999753287543469	NA	0.5932653484501522	0.900708716711148	projected
10	6	72	up	0.	NA	Infinity	0.	none
10	6	73	down	0.9995853438436302	NA	0.3732628127745772	0.9187552201687941	projected
10	6	73	up	0.	NA	Infinity	0.	none
10	6	74	down	0.9998345536197047	NA	0.6639339709872245	0.9123474109646269	projected
10	6	74	up	0.	NA	Infinity	0.	none
10	6	75	down	0.9998303441211494	NA	0.4461615778223855	0.9249283112999352	projected
10	6	75	up	0.	NA	Infinity	0.	none
10	6	76	down	0.9999276088614574	NA	0.38818232008133036	0.9333224746351751	projected
10	6	76	up	0.	NA	Infinity	0.	none
10	6	77	down	0.9991267599001918	NA	0.6273848989969066	0.9014940844714862	projected
10	6	77	up	0.	NA	Infinity	0.	none
10	6	78	down	0.999830571903335	NA	0.3535456673459998	0.9309905826755648	projected
10	6	78	up	0.	NA	Infinity	0.	none
10	6	79	down	0.9995009345659083	NA	0.400177953348557	0.9180615516324977	projected
10	6	79	up	0.	NA	Infinity	0.	none
10	6	80	down	0.9998850813285887	NA	0.5730705946903429	0.9170521561178194	projected
10	6	80	up	0.	NA	Infinity	0.	none
10	6	81	down	0.9995563968852859	NA	0.8021127498598526	0.8946851586233391	projected
10	6	81	up	0.	NA	Infinity	0.	none


==> anc/figure_6_data.csv <==
N,a,b,dir,targ_a,targ_b,m_T_min_over_seeds,nseeds
2,2,1,00,2,1,1.0,5
2,2,1,10,3,1,0.0,5
2,2,1,01,2,2,1.0,5
2,2,1,11,3,2,0.0,5
2,1,2,00,1,2,1.0,5
2,1,2,10,2,2,1.0,5
2,1,2,01,1,3,0.0,5
2,1,2,11,2,3,1.0,5
2,1,1,00,1,1,1.0,5
2,1,1,10,2,1,1.0,5
2,1,1,01,1,2,1.0,5
2,1,1,11,2,2,1.0,5
3,2,1,00,2,1,1.0,5
3,2,1,10,3,1,0.0,5
3,2,1,01,2,2,1.0,5
3,2,1,11,3,2,0.4467,5
3,1,2,00,1,2,0.4467,5
3,1,2,10,2,2,1.0,5
3,1,2,01,1,3,0.0,5
3,1,2,11,2,3,1.0,5
3,2,3,00,2,3,1.0,5
3,2,3,10,3,3,1.0,5
3,2,3,01,2,4,0.0,5
3,2,3,11,3,4,1.0,5
3,1,1,00,1,1,1.0,5
3,1,1,10,2,1,1.0,5
3,1,1,01,1,2,1.0,5
3,1,1,11,2,2,1.0,5
3,2,2,00,2,2,1.0,5
3,2,2,10,3,2,1.0,5
3,2,2,01,2,3,1.0,5
3,2,2,11,3,3,1.0,5
4,2,1,00,2,1,1.0,5
4,2,1,10,3,1,0.0,5
4,2,1,01,2,2,1.0,5
4,2,1,11,3,2,1.0,5
4,3,2,00,3,2,1.0,5
4,3,2,10,4,2,0.0,5
4,3,2,01,3,3,1.0,5
4,3,2,11,4,3,0.0,5
4,1,2,00,1,2,0.0,5
4,1,2,10,2,2,1.0,5
4,1,2,01,1,3,0.0,5
4,1,2,11,2,3,1.0,5
4,2,3,00,2,3,1.0,5
4,2,3,10,3,3,1.0,5
4,2,3,01,2,4,0.0,5
4,2,3,11,3,4,1.0,5
4,2,4,00,2,4,0.0,5
4,2,4,10,3,4,1.0,5
4,2,4,01,2,5,0.0,5
4,2,4,11,3,5,0.8902,5
4,3,4,00,3,4,1.0,5
4,3,4,10,4,4,1.0,5
4,3,4,01,3,5,1.0,5
4,3,4,11,4,5,1.0,5
4,1,1,00,1,1,0.6512,5
4,1,1,10,2,1,1.0,5
4,1,1,01,1,2,0.0,5
4,1,1,11,2,2,1.0,5
4,2,2,00,2,2,1.0,5
4,2,2,10,3,2,1.0,5
4,2,2,01,2,3,1.0,5
4,2,2,11,3,3,1.0,5
4,3,3,00,3,3,1.0,5
4,3,3,10,4,3,0.0,5
4,3,3,01,3,4,1.0,5
4,3,3,11,4,4,0.6512,5
5,2,1,00,2,1,1.0,5
5,2,1,10,3,1,0.0,5
5,2,1,01,2,2,1.0,5
5,2,1,11,3,2,1.0,5
5,3,1,00,3,1,0.8595,5
5,3,1,10,4,1,0.0,5
5,3,1,01,3,2,1.0,5
5,3,1,11,4,2,0.0,5
5,3,2,00,3,2,1.0,5
5,3,2,10,4,2,0.0,5
5,3,2,01,3,3,1.0,5
5,3,2,11,4,3,0.1053,5
5,1,2,00,1,2,0.0,5
5,1,2,10,2,2,1.0,5
5,1,2,01,1,3,0.0,5
5,1,2,11,2,3,1.0,5
5,2,3,00,2,3,0.1053,5
5,2,3,10,3,3,1.0,5
5,2,3,01,2,4,0.0,5
5,2,3,11,3,4,1.0,5
5,2,4,00,2,4,0.0,5
5,2,4,10,3,4,1.0,5
5,2,4,01,2,5,0.0,5
5,2,4,11,3,5,0.8595,5
5,3,4,00,3,4,1.0,5
5,3,4,10,4,4,1.0,5
5,3,4,01,3,5,0.0,5
5,3,4,11,4,5,1.0,5
5,3,5,00,3,5,1.0,5
5,3,5,10,4,5,1.0,5
5,3,5,01,3,6,0.0,5
5,3,5,11,4,6,0.8947,5
5,1,1,00,1,1,0.0243,5
5,1,1,10,2,1,1.0,5
5,1,1,01,1,2,0.0,5
5,1,1,11,2,2,1.0,5
5,2,2,00,2,2,1.0,5
5,2,2,10,3,2,1.0,5
5,2,2,01,2,3,0.0016,5
5,2,2,11,3,3,1.0,5
5,3,3,00,3,3,1.0,5
5,3,3,10,4,3,0.0016,5
5,3,3,01,3,4,1.0,5
5,3,3,11,4,4,1.0,5
6,2,1,00,2,1,1.0,5
6,2,1,10,3,1,1.0,5
6,2,1,01,2,2,1.0,5
6,2,1,11,3,2,1.0,5
6,3,1,00,3,1,0.8092,5
6,3,1,10,4,1,0.0,5
6,3,1,01,3,2,1.0,5
6,3,1,11,4,2,0.0,5
6,3,2,00,3,2,1.0,5
6,3,2,10,4,2,0.0,5
6,3,2,01,3,3,1.0,5
6,3,2,11,4,3,1.0,5
6,2,3,00,2,3,0.0,5
6,2,3,10,3,3,1.0,5
6,2,3,01,2,4,0.0,5
6,2,3,11,3,4,1.0,5
6,3,4,00,3,4,1.0,5
6,3,4,10,4,4,1.0,5
6,3,4,01,3,5,0.0,5
6,3,4,11,4,5,1.0,5
6,3,5,00,3,5,0.0,5
6,3,5,10,4,5,1.0,5
6,3,5,01,3,6,0.0,5
6,3,5,11,4,6,0.8092,5
6,1,1,00,1,1,0.0,5
6,1,1,10,2,1,1.0,5
6,1,1,01,1,2,0.0,5
6,1,1,11,2,2,1.0,5
6,2,2,00,2,2,0.4545,5
6,2,2,10,3,2,1.0,5
6,2,2,01,2,3,0.0,5
6,2,2,11,3,3,1.0,5
6,3,3,00,3,3,1.0,5
6,3,3,10,4,3,1.0,5
6,3,3,01,3,4,1.0,5
6,3,3,11,4,4,1.0,5
7,2,1,00,2,1,0.7456,5
7,2,1,10,3,1,1.0,5
7,2,1,01,2,2,1.0,5
7,2,1,11,3,2,1.0,5
7,3,1,00,3,1,0.7308,5
7,3,1,10,4,1,0.0,5
7,3,1,01,3,2,1.0,5
7,3,1,11,4,2,0.8908,5
7,3,2,00,3,2,0.8902,5
7,3,2,10,4,2,0.0,5
7,3,2,01,3,3,1.0,5
7,3,2,11,4,3,1.0,5
7,2,3,00,2,3,0.0,5
7,2,3,10,3,3,1.0,5
7,2,3,01,2,4,0.0,5
7,2,3,11,3,4,0.9719,5
7,3,4,00,3,4,0.1263,5
7,3,4,10,4,4,1.0,5
7,3,4,01,3,5,0.0,5
7,3,4,11,4,5,1.0,5
7,1,1,00,1,1,0.0,5
7,1,1,10,2,1,1.0,5
7,1,1,01,1,2,0.0,5
7,1,1,11,2,2,1.0,5
7,2,2,00,2,2,0.0281,5
7,2,2,10,3,2,1.0,5
7,2,2,01,2,3,0.0,5
7,2,2,11,3,3,1.0,5
7,3,3,00,3,3,0.7589,5
7,3,3,10,4,3,1.0,5
7,3,3,01,3,4,0.0002,5
7,3,3,11,4,4,1.0,5


==> anc/figure_7_data.csv <==
N,a,b,dir,targ_a,targ_b,m_T_min_over_seeds,nseeds
2,1,1,00,1,1,1.0,5
2,1,1,10,2,1,1.0,5
2,1,1,01,1,2,1.0,5
2,1,1,11,2,2,1.0,5
2,2,2,00,2,2,1.0,5
2,2,2,10,3,2,0.0,5
2,2,2,01,2,3,1.0,5
2,2,2,11,3,3,1.0,5
3,1,1,00,1,1,1.0,5
3,1,1,10,2,1,1.0,5
3,1,1,01,1,2,1.0,5
3,1,1,11,2,2,1.0,5
3,2,2,00,2,2,1.0,5
3,2,2,10,3,2,1.0,5
3,2,2,01,2,3,1.0,5
3,2,2,11,3,3,1.0,5
3,3,3,00,3,3,1.0,5
3,3,3,10,4,3,0.0,5
3,3,3,01,3,4,1.0,5
3,3,3,11,4,4,1.0,5
4,1,1,00,1,1,1.0,5
4,1,1,10,2,1,1.0,5
4,1,1,01,1,2,0.088,5
4,1,1,11,2,2,1.0,5
4,2,2,00,2,2,1.0,5
4,2,2,10,3,2,1.0,5
4,2,2,01,2,3,1.0,5
4,2,2,11,3,3,1.0,5
4,3,3,00,3,3,1.0,5
4,3,3,10,4,3,0.088,5
4,3,3,01,3,4,1.0,5
4,3,3,11,4,4,1.0,5
4,4,4,00,4,4,1.0,5
4,4,4,10,5,4,0.0,5
4,4,4,01,4,5,1.0,5
4,4,4,11,5,5,1.0,5
5,1,1,00,1,1,1.0,5
5,1,1,10,2,1,1.0,5
5,1,1,01,1,2,0.0,5
5,1,1,11,2,2,1.0,5
5,2,2,00,2,2,1.0,5
5,2,2,10,3,2,1.0,5
5,2,2,01,2,3,0.8886,5
5,2,2,11,3,3,1.0,5
5,3,3,00,3,3,1.0,5
5,3,3,10,4,3,0.8886,5
5,3,3,01,3,4,1.0,5
5,3,3,11,4,4,1.0,5
5,4,4,00,4,4,1.0,5
5,4,4,10,5,4,0.0,5
5,4,4,01,4,5,1.0,5
5,4,4,11,5,5,1.0,5
6,1,1,00,1,1,1.0,5
6,1,1,10,2,1,1.0,5
6,1,1,01,1,2,0.0,5
6,1,1,11,2,2,1.0,5
6,2,2,00,2,2,1.0,5
6,2,2,10,3,2,1.0,5
6,2,2,01,2,3,0.0457,5
6,2,2,11,3,3,1.0,5
6,3,3,00,3,3,1.0,5
6,3,3,10,4,3,1.0,5
6,3,3,01,3,4,1.0,5
6,3,3,11,4,4,1.0,5
6,4,4,00,4,4,1.0,5
6,4,4,10,5,4,0.0457,5
6,4,4,01,4,5,1.0,5
6,4,4,11,5,5,1.0,5
7,1,1,00,1,1,1.0,5
7,1,1,10,2,1,1.0,5
7,1,1,01,1,2,0.0,5
7,1,1,11,2,2,1.0,5
7,2,2,00,2,2,1.0,5
7,2,2,10,3,2,1.0,5
7,2,2,01,2,3,0.0,5
7,2,2,11,3,3,1.0,5
7,3,3,00,3,3,1.0,5
7,3,3,10,4,3,1.0,5
7,3,3,01,3,4,0.8614,5
7,3,3,11,4,4,1.0,5
7,4,4,00,4,4,1.0,5
7,4,4,10,5,4,0.8614,5
7,4,4,01,4,5,1.0,5
7,4,4,11,5,5,1.0,5


==> anc/figure_8_9_data.csv <==
mode,channel,N,a,b,n_kappa,stat,stat_val,median,mean,std,sem,min,max,frac_bare,samples
fort,all,2,1,2,6,median,0.016604,0.016604,0.280184,0.594473,0.242693,0.0,1.608972,0.5,1
fort,all,2,1,1,12,median,0.052378,0.052378,0.182102,0.269319,0.077746,0.0,0.758089,0.3333,1
fort,all,2,2,1,2,median,0.052242,0.052242,0.052242,0.052242,0.036941,0.0,0.104485,0.5,1
fort,all,3,1,2,12,median,0.016787,0.016787,0.140167,0.239936,0.069263,0.0,0.798664,0.3333,1
fort,all,3,2,3,9,median,0.092472,0.092472,0.301643,0.333841,0.11128,0.0,0.846247,0.3333,1
fort,all,3,1,1,28,median,0.293223,0.293223,4.360359,17.431891,3.294318,0.0,94.543847,0.2143,1
fort,all,3,2,2,28,median,0.293223,0.293223,4.360359,17.431891,3.294318,0.0,94.543847,0.2143,1
fort,all,3,2,1,12,median,0.016787,0.016787,0.140167,0.239936,0.069263,0.0,0.798664,0.3333,1
fort,all,4,1,2,16,median,0.236233,0.236233,0.349526,0.381981,0.095495,0.004905,1.24887,0.0,1
fort,all,4,2,4,2,median,0.109554,0.109554,0.109554,0.036313,0.025677,0.07324,0.145867,0.0,1
fort,all,4,2,3,51,median,0.275834,0.275834,1.050573,2.149412,0.300978,0.0,13.353277,0.1765,1
fort,all,4,3,4,16,median,0.277911,0.277911,1.246666,3.066488,0.766622,0.0,12.91157,0.25,1
fort,all,4,1,1,22,median,0.201138,0.201138,0.565647,1.14869,0.244901,0.0,5.532403,0.0455,1
fort,all,4,2,2,108,median,0.381616,0.381616,2.781874,7.857408,0.756079,0.0,51.629841,0.0926,1
fort,all,4,3,3,22,median,0.201138,0.201138,0.565647,1.14869,0.244901,0.0,5.532403,0.0455,1
fort,all,4,2,1,51,median,0.275834,0.275834,1.050573,2.149412,0.300978,0.0,13.353277,0.1765,1
fort,all,4,3,2,16,median,0.236233,0.236233,0.349526,0.381981,0.095495,0.004905,1.24887,0.0,1
fort,all,5,1,2,4,median,1.908961,1.908961,2.72236,2.781017,1.390509,0.075686,6.99583,0.0,1
fort,all,5,2,4,1,median,0.181002,0.181002,0.181002,0.0,0.0,0.181002,0.181002,0.0,1
fort,all,5,3,5,10,median,0.945108,0.945108,2.9011,4.218725,1.334078,0.024225,12.726638,0.0,1
fort,all,5,2,3,90,median,0.369532,0.369532,1.005134,2.040652,0.215104,0.004672,16.884144,0.0,1
fort,all,5,3,4,105,median,0.400713,0.400713,0.959991,1.424769,0.139043,0.0,7.242127,0.1905,1
fort,all,5,1,1,28,median,0.436025,0.436025,0.596919,0.564892,0.106755,0.001763,2.023948,0.0,1
fort,all,5,2,2,192,median,0.429115,0.429115,1.874662,4.66333,0.336547,0.0,40.61753,0.026,1
fort,all,5,3,3,192,median,0.429115,0.429115,1.874662,4.66333,0.336547,0.0,40.61753,0.026,1
fort,all,5,2,1,105,median,0.400713,0.400713,0.959991,1.424769,0.139043,0.0,7.242127,0.1905,1
fort,all,5,3,2,90,median,0.369532,0.369532,1.005134,2.040652,0.215104,0.004672,16.884144,0.0,1
fort,all,5,3,1,1,median,0.181002,0.181002,0.181002,0.0,0.0,0.181002,0.181002,0.0,1
fort,all,6,3,5,24,median,0.348558,0.348558,0.491777,0.438703,0.08955,0.111924,1.937181,0.0,1
fort,all,6,2,3,132,median,0.743827,0.743827,3.009296,7.352724,0.639972,0.060751,58.008552,0.0,1
fort,all,6,3,4,432,median,0.629523,0.629523,4.159519,12.428185,0.597951,0.001487,119.697513,0.0,1
fort,all,6,1,1,30,median,0.475305,0.475305,0.520742,0.393775,0.071893,0.011693,1.620329,0.0,1
fort,all,6,2,2,230,median,0.442929,0.442929,0.96976,1.417363,0.093458,0.019094,9.548238,0.0,1
fort,all,6,3,3,876,median,0.852904,0.852904,8.967573,35.088402,1.185527,0.005431,408.192455,0.0,1
fort,all,6,2,1,240,median,0.621833,0.621833,17.539303,125.987129,8.132434,0.0,1516.199552,0.1417,1
fort,all,6,3,2,432,median,0.629523,0.629523,4.159519,12.428185,0.597951,0.001487,119.697513,0.0,1
fort,all,6,3,1,24,median,0.348558,0.348558,0.491777,0.438703,0.08955,0.111924,1.937181,0.0,1
fort,all,7,2,3,14,median,1.435078,1.435078,1.683592,0.923136,0.246718,0.698538,4.261235,0.0,1
fort,all,7,3,4,728,median,1.36525,1.36525,98.11071,768.529428,28.483596,0.049763,14762.731853,0.0,1
fort,all,7,1,1,26,median,0.884272,0.884272,1.243183,1.186324,0.232657,0.028469,4.505001,0.0,1
fort,all,7,2,2,334,median,0.82746,0.82746,1.509884,1.899961,0.103961,0.02632,15.250874,0.0,1
fort,all,7,3,3,1090,median,1.148784,1.148784,5.460202,13.849728,0.419496,0.043102,152.801411,0.0,1
fort,all,7,2,1,273,median,1.155479,1.155479,4.627602,11.821985,0.715499,0.042496,111.368865,0.0,1
fort,all,7,3,2,688,median,1.13723,1.13723,3.260572,5.350166,0.203973,0.069213,42.989949,0.0,1
fort,all,7,3,1,77,median,0.399863,0.399863,0.796653,0.99849,0.113788,0.077031,4.706084,0.0,1
fort,all,8,1,1,14,median,1.758238,1.758238,2.613701,2.706053,0.723223,0.085493,8.893696,0.0,1
fort,all,8,2,2,390,median,1.152291,1.152291,2.013563,2.373147,0.120169,0.047974,14.866349,0.0,1
fort,all,8,2,1,378,median,1.213555,1.213555,86.721959,713.745145,36.711089,0.038989,12030.317382,0.0,1
fort,all,8,3,2,680,median,1.595273,1.595273,10.058081,23.900502,0.916542,0.097467,208.939475,0.0,1
fort,all,8,3,1,336,median,1.429574,1.429574,3.73066,5.869072,0.320184,0.067217,38.905791,0.0,1
fort,all,9,2,2,161,median,0.966689,0.966689,1.887664,2.326613,0.183363,0.163485,13.288817,0.0,1
fort,all,9,2,1,324,median,0.885114,0.885114,1.54994,2.798526,0.155474,0.022265,36.716626,0.0,1
fort,all,9,3,1,306,median,0.914311,0.914311,1.888237,2.817274,0.161053,0.148553,20.68707,0.0,1
fort,00,2,1,2,2,median,0.82109,0.82109,0.82109,0.787882,0.557117,0.033208,1.608972,0.0,1
fort,00,2,1,1,3,median,0.0,0.0,0.07659,0.108315,0.062536,0.0,0.22977,0.6667,1
fort,00,2,2,1,1,median,0.104485,0.104485,0.104485,0.0,0.0,0.104485,0.104485,0.0,1
fort,00,3,2,3,3,median,0.509298,0.509298,0.482672,0.308303,0.177999,0.092472,0.846247,0.0,1
fort,00,3,1,1,7,median,0.0,0.0,0.793647,1.473433,0.556905,0.0,4.315052,0.5714,1
fort,00,3,2,2,7,median,0.026381,0.026381,0.216516,0.318446,0.120361,0.0,0.949982,0.1429,1
fort,00,3,2,1,6,median,0.015732,0.015732,0.090674,0.163387,0.066703,0.0,0.452973,0.3333,1
fort,00,4,2,3,17,median,0.977331,0.977331,2.281906,3.247635,0.787667,0.056543,13.353277,0.0,1
fort,00,4,3,4,4,median,0.272879,0.272879,0.405638,0.344304,0.172152,0.100855,0.975937,0.0,1
fort,00,4,2,2,27,median,0.186754,0.186754,0.672701,1.150151,0.221347,0.0,5.088931,0.1852,1
fort,00,4,3,3,11,median,0.190985,0.190985,0.327511,0.328181,0.09895,0.025223,1.085543,0.0,1
fort,00,4,2,1,17,median,0.0,0.0,0.301039,0.563913,0.136769,0.0,2.281469,0.5294,1
fort,00,4,3,2,8,median,0.311534,0.311534,0.429674,0.360627,0.127501,0.05949,1.24887,0.0,1
fort,00,5,3,5,5,median,3.079793,3.079793,5.589581,4.592998,2.054051,1.277563,12.726638,0.0,1
fort,00,5,3,4,35,median,0.636875,0.636875,1.066948,1.108768,0.187416,0.044448,4.957028,0.0,1
fort,00,5,2,2,64,median,0.368284,0.368284,2.828738,6.824951,0.853119,0.0,40.61753,0.0781,1
fort,00,5,3,3,64,median,0.426771,0.426771,0.772869,0.919518,0.11494,0.007507,4.552868,0.0,1
fort,00,5,2,1,35,median,0.0,0.0,0.668372,1.425634,0.240976,0.0,7.117355,0.5714,1
fort,00,5,3,2,45,median,0.603897,0.603897,1.446233,2.693586,0.401536,0.013011,16.884144,0.0,1
fort,00,6,3,4,144,median,1.494059,1.494059,8.048033,17.683272,1.473606,0.068034,119.697513,0.0,1
fort,00,6,3,3,219,median,0.407275,0.407275,1.628226,3.499921,0.236503,0.005431,33.710811,0.0,1
fort,00,6,2,1,60,median,0.0,0.0,30.545728,195.177785,25.197344,0.0,1516.199552,0.5667,1
fort,00,6,3,2,144,median,0.312296,0.312296,3.173211,11.046881,0.920573,0.001487,94.155066,0.0,1
fort,10,2,1,2,2,median,0.019462,0.019462,0.019462,0.019462,0.013762,0.0,0.038924,0.5,1
fort,10,2,1,1,3,median,0.076701,0.076701,0.287615,0.333268,0.192412,0.028054,0.758089,0.0,1
fort,10,3,1,2,6,median,0.031933,0.031933,0.18966,0.289039,0.118,0.0,0.798664,0.3333,1
fort,10,3,2,3,3,median,0.462101,0.462101,0.422256,0.31779,0.183476,0.014655,0.790013,0.0,1
fort,10,3,1,1,7,median,0.225509,0.225509,0.900304,1.374186,0.519393,0.0,4.125699,0.1429,1
fort,10,3,2,2,7,median,1.566109,1.566109,15.530969,32.321434,12.216354,0.423825,94.543847,0.0,1
fort,10,4,1,2,8,median,0.113619,0.113619,0.269378,0.385901,0.136437,0.004905,1.237164,0.0,1
fort,10,4,2,4,2,median,0.109554,0.109554,0.109554,0.036313,0.025677,0.07324,0.145867,0.0,1
fort,10,4,2,3,17,median,0.201589,0.201589,0.568774,0.827451,0.200686,0.008641,3.148605,0.0,1
fort,10,4,3,4,4,median,0.625281,0.625281,0.712157,0.563325,0.281662,0.062436,1.53563,0.0,1
fort,10,4,1,1,11,median,0.211291,0.211291,0.803784,1.554945,0.468834,0.0,5.532403,0.0909,1
fort,10,4,2,2,27,median,0.713743,0.713743,4.891047,10.642258,2.048104,0.032217,51.629841,0.0,1
fort,10,5,1,2,2,median,0.255306,0.255306,0.255306,0.17962,0.12701,0.075686,0.434925,0.0,1
fort,10,5,2,4,1,median,0.181002,0.181002,0.181002,0.0,0.0,0.181002,0.181002,0.0,1
fort,10,5,3,5,5,median,0.157202,0.157202,0.212619,0.209265,0.093586,0.024225,0.612653,0.0,1
fort,10,5,2,3,45,median,0.190392,0.190392,0.564035,0.827031,0.123286,0.004672,4.026691,0.0,1
fort,10,5,3,4,35,median,0.441824,0.441824,1.144652,1.642413,0.277618,0.020906,7.242127,0.0,1
fort,10,5,1,1,14,median,0.1276,0.1276,0.299389,0.354423,0.094724,0.001763,1.195052,0.0,1
fort,10,5,2,2,64,median,0.510595,0.510595,2.022378,3.958337,0.494792,0.012652,22.959823,0.0,1
fort,10,6,3,5,24,median,0.348558,0.348558,0.491777,0.438703,0.08955,0.111924,1.937181,0.0,1
fort,10,6,2,3,66,median,0.405312,0.405312,0.67141,0.729674,0.089817,0.060751,4.064374,0.0,1
fort,10,6,3,4,144,median,0.528063,0.528063,1.257312,2.032606,0.169384,0.027654,15.669795,0.0,1
fort,10,6,1,1,15,median,0.210462,0.210462,0.33136,0.30834,0.079613,0.011693,1.041219,0.0,1
fort,10,6,2,2,115,median,0.537004,0.537004,1.239683,1.782118,0.166183,0.019094,9.548238,0.0,1
fort,10,6,3,3,219,median,1.71053,1.71053,16.30692,48.398455,3.270464,0.057447,408.192455,0.0,1
fort,10,6,2,1,60,median,1.728487,1.728487,36.201764,156.045542,20.145393,0.092784,1168.577435,0.0,1
fort,10,7,2,3,14,median,1.435078,1.435078,1.683592,0.923136,0.246718,0.698538,4.261235,0.0,1
fort,10,7,3,4,364,median,0.743512,0.743512,2.009945,3.159949,0.165626,0.049763,21.743744,0.0,1
fort,10,7,1,1,13,median,0.203675,0.203675,0.351677,0.336657,0.093372,0.028469,1.188877,0.0,1
fort,10,7,2,2,167,median,0.580026,0.580026,1.416302,2.15995,0.167142,0.02632,15.250874,0.0,1
fort,10,7,3,3,545,median,1.39392,1.39392,7.952978,18.428559,0.789393,0.054222,152.801411,0.0,1
fort,10,7,2,1,91,median,1.072283,1.072283,4.256228,8.268598,0.866785,0.042496,47.300687,0.0,1
fort,10,8,1,1,7,median,0.22419,0.22419,0.259727,0.147684,0.055819,0.085493,0.536655,0.0,1
fort,10,8,2,2,195,median,0.589365,0.589365,1.458953,2.190573,0.15687,0.047974,14.866349,0.0,1
fort,10,8,2,1,126,median,0.706431,0.706431,2.297481,4.432742,0.3949,0.038989,30.180366,0.0,1
fort,10,9,2,2,161,median,0.966689,0.966689,1.887664,2.326613,0.183363,0.163485,13.288817,0.0,1
fort,10,9,2,1,162,median,0.614865,0.614865,1.824573,3.850998,0.302563,0.022265,36.716626,0.0,1
fort,01,2,1,1,3,median,0.076701,0.076701,0.287615,0.333268,0.192412,0.028054,0.758089,0.0,1
fort,01,2,2,1,1,median,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1
fort,01,3,1,1,7,median,1.566109,1.566109,15.530969,32.321434,12.216354,0.423825,94.543847,0.0,1
fort,01,3,2,2,7,median,0.225509,0.225509,0.900304,1.374186,0.519393,0.0,4.125699,0.1429,1
fort,01,3,2,1,6,median,0.031933,0.031933,0.18966,0.289039,0.118,0.0,0.798664,0.3333,1
fort,01,4,3,4,4,median,1.177937,1.177937,3.868868,5.268242,2.634121,0.208029,12.91157,0.0,1
fort,01,4,2,2,27,median,0.713743,0.713743,4.891047,10.642258,2.048104,0.032217,51.629841,0.0,1
fort,01,4,3,3,11,median,0.211291,0.211291,0.803784,1.554945,0.468834,0.0,5.532403,0.0909,1
fort,01,4,2,1,17,median,0.201589,0.201589,0.568774,0.827451,0.200686,0.008641,3.148605,0.0,1
fort,01,4,3,2,8,median,0.113619,0.113619,0.269378,0.385901,0.136437,0.004905,1.237164,0.0,1
fort,01,5,3,3,64,median,0.510595,0.510595,2.022378,3.958337,0.494792,0.012652,22.959823,0.0,1
fort,01,5,2,1,35,median,0.441824,0.441824,1.144652,1.642413,0.277618,0.020906,7.242127,0.0,1
fort,01,5,3,2,45,median,0.190392,0.190392,0.564035,0.827031,0.123286,0.004672,4.026691,0.0,1
fort,01,5,3,1,1,median,0.181002,0.181002,0.181002,0.0,0.0,0.181002,0.181002,0.0,1
fort,01,6,3,3,219,median,1.71053,1.71053,16.30692,48.398455,3.270464,0.057447,408.192455,0.0,1
fort,01,6,2,1,60,median,1.069605,1.069605,2.686894,5.001415,0.64568,0.099972,33.055592,0.0,1
fort,01,6,3,2,144,median,0.528063,0.528063,1.257312,2.032606,0.169384,0.027654,15.669795,0.0,1
fort,01,6,3,1,24,median,0.348558,0.348558,0.491777,0.438703,0.08955,0.111924,1.937181,0.0,1
fort,01,7,2,1,91,median,1.962402,1.962402,8.571578,17.934107,1.880005,0.258997,111.368865,0.0,1
fort,01,7,3,2,344,median,0.90443,0.90443,3.215124,5.920378,0.319205,0.069213,42.989949,0.0,1
fort,01,7,3,1,77,median,0.399863,0.399863,0.796653,0.99849,0.113788,0.077031,4.706084,0.0,1
fort,01,8,2,1,126,median,6.250907,6.250907,256.786685,1218.561572,108.558093,0.414103,12030.317382,0.0,1
fort,01,8,3,2,680,median,1.595273,1.595273,10.058081,23.900502,0.916542,0.097467,208.939475,0.0,1
fort,01,8,3,1,168,median,0.467121,0.467121,1.178293,1.89557,0.146246,0.067217,11.803193,0.0,1
fort,01,9,3,1,306,median,0.914311,0.914311,1.888237,2.817274,0.161053,0.148553,20.68707,0.0,1
fort,11,2,1,2,2,median,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1
fort,11,2,1,1,3,median,0.0,0.0,0.07659,0.108315,0.062536,0.0,0.22977,0.6667,1
fort,11,3,1,2,6,median,0.015732,0.015732,0.090674,0.163387,0.066703,0.0,0.452973,0.3333,1
fort,11,3,2,3,3,median,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1
fort,11,3,1,1,7,median,0.026381,0.026381,0.216516,0.318446,0.120361,0.0,0.949982,0.1429,1
fort,11,3,2,2,7,median,0.0,0.0,0.793647,1.473433,0.556905,0.0,4.315052,0.5714,1
fort,11,4,1,2,8,median,0.311534,0.311534,0.429674,0.360627,0.127501,0.05949,1.24887,0.0,1
fort,11,4,2,3,17,median,0.0,0.0,0.301039,0.563913,0.136769,0.0,2.281469,0.5294,1
fort,11,4,3,4,4,median,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1
fort,11,4,1,1,11,median,0.190985,0.190985,0.327511,0.328181,0.09895,0.025223,1.085543,0.0,1
fort,11,4,2,2,27,median,0.186754,0.186754,0.672701,1.150151,0.221347,0.0,5.088931,0.1852,1
fort,11,4,2,1,17,median,0.977331,0.977331,2.281906,3.247635,0.787667,0.056543,13.353277,0.0,1
fort,11,5,1,2,2,median,5.189414,5.189414,5.189414,1.806417,1.277329,3.382997,6.99583,0.0,1
fort,11,5,2,3,45,median,0.603897,0.603897,1.446233,2.693586,0.401536,0.013011,16.884144,0.0,1
fort,11,5,3,4,35,median,0.0,0.0,0.668372,1.425634,0.240976,0.0,7.117355,0.5714,1
fort,11,5,1,1,14,median,0.824029,0.824029,0.894448,0.579261,0.154814,0.100152,2.023948,0.0,1
fort,11,5,2,2,64,median,0.426771,0.426771,0.772869,0.919518,0.11494,0.007507,4.552868,0.0,1
fort,11,5,3,3,64,median,0.368284,0.368284,2.828738,6.824951,0.853119,0.0,40.61753,0.0781,1
fort,11,5,2,1,35,median,0.636875,0.636875,1.066948,1.108768,0.187416,0.044448,4.957028,0.0,1
fort,11,6,2,3,66,median,1.565232,1.565232,5.347181,9.831646,1.210192,0.201053,58.008552,0.0,1
fort,11,6,3,4,144,median,0.312296,0.312296,3.173211,11.046881,0.920573,0.001487,94.155066,0.0,1
fort,11,6,1,1,15,median,0.627427,0.627427,0.710123,0.378566,0.097745,0.208785,1.620329,0.0,1
fort,11,6,2,2,115,median,0.393192,0.393192,0.699838,0.834372,0.077806,0.039576,5.01862,0.0,1
fort,11,6,3,3,219,median,0.407275,0.407275,1.628226,3.499921,0.236503,0.005431,33.710811,0.0,1
fort,11,6,2,1,60,median,0.438899,0.438899,0.722828,0.768948,0.099271,0.043906,4.052993,0.0,1
fort,11,6,3,2,144,median,1.494059,1.494059,8.048033,17.683272,1.473606,0.068034,119.697513,0.0,1
fort,11,7,3,4,364,median,3.130684,3.130684,194.211476,1078.329385,56.519817,0.125472,14762.731853,0.0,1
fort,11,7,1,1,13,median,1.928678,1.928678,2.13469,1.054431,0.292447,0.75078,4.505001,0.0,1
fort,11,7,2,2,167,median,1.038243,1.038243,1.603466,1.592734,0.123249,0.194953,9.2298,0.0,1
fort,11,7,3,3,545,median,0.963705,0.963705,2.967425,5.620521,0.240757,0.043102,61.262748,0.0,1
fort,11,7,2,1,91,median,0.728768,0.728768,1.055001,0.905416,0.094913,0.12273,4.341673,0.0,1
fort,11,7,3,2,344,median,1.425244,1.425244,3.306019,4.711001,0.254,0.092092,31.8477,0.0,1
fort,11,8,1,1,7,median,5.091909,5.091909,4.967676,1.881818,0.71126,2.979821,8.893696,0.0,1
fort,11,8,2,2,195,median,1.66071,1.66071,2.568173,2.418649,0.173203,0.408136,14.78071,0.0,1
fort,11,8,2,1,126,median,0.80875,0.80875,1.081712,0.829113,0.073863,0.175604,4.582358,0.0,1
fort,11,8,3,1,168,median,3.441703,3.441703,6.283027,7.229776,0.557789,0.55998,38.905791,0.0,1
fort,11,9,2,1,162,median,1.048527,1.048527,1.275306,0.826112,0.064905,0.276066,4.505725,0.0,1
tower,all,2,1,1,4,median,0.24746,0.24746,0.24746,0.198273,0.099137,0.049187,0.445733,0.0,1
tower,all,2,2,2,3,median,0.0,0.0,0.027775,0.03928,0.022678,0.0,0.083326,0.6667,1
tower,all,3,1,1,4,median,0.152268,0.152268,0.600246,0.855218,0.427609,0.025263,2.071185,0.0,1
tower,all,3,2,2,4,median,0.152268,0.152268,0.600246,0.855218,0.427609,0.025263,2.071185,0.0,1
tower,all,3,3,3,3,median,0.0,0.0,0.016043,0.022689,0.013099,0.0,0.04813,0.6667,1
tower,all,4,1,1,3,median,0.25,0.25,0.257322,0.07185,0.041483,0.173214,0.348753,0.0,1
tower,all,4,2,2,4,median,1.070524,1.070524,1.070524,0.929319,0.464659,0.141205,1.999843,0.0,1
tower,all,4,3,3,3,median,0.25,0.25,0.257322,0.07185,0.041483,0.173214,0.348753,0.0,1
tower,all,4,4,4,3,median,0.0,0.0,0.129033,0.182481,0.105355,0.0,0.3871,0.6667,1
tower,all,5,1,1,3,median,0.284034,0.284034,0.39955,0.225412,0.130141,0.2,0.714617,0.0,1
tower,all,5,2,2,3,median,0.455943,0.455943,0.772765,0.47708,0.275442,0.415301,1.44705,0.0,1
tower,all,5,3,3,3,median,0.455943,0.455943,0.772765,0.47708,0.275442,0.415301,1.44705,0.0,1
tower,all,5,4,4,3,median,0.284034,0.284034,0.39955,0.225412,0.130141,0.2,0.714617,0.0,1
tower,all,6,1,1,3,median,0.166667,0.166667,0.2817,0.164835,0.095168,0.163628,0.514806,0.0,1
tower,all,6,2,2,3,median,0.4,0.4,0.442898,0.154392,0.089138,0.278942,0.649752,0.0,1
tower,all,6,3,3,4,median,3.686033,3.686033,3.686033,3.342536,1.671268,0.343497,7.028569,0.0,1
tower,all,6,4,4,3,median,0.4,0.4,0.442898,0.154392,0.089138,0.278942,0.649752,0.0,1
tower,all,7,1,1,3,median,0.142857,0.142857,0.489444,0.501559,0.289575,0.126781,1.198695,0.0,1
tower,all,7,2,2,3,median,0.438181,0.438181,0.460901,0.114566,0.066145,0.333333,0.611188,0.0,1
tower,all,7,3,3,3,median,0.6,0.6,1.136733,0.81166,0.468612,0.526393,2.283806,0.0,1
tower,all,7,4,4,3,median,0.6,0.6,1.136733,0.81166,0.468612,0.526393,2.283806,0.0,1
tower,all,8,1,1,3,median,0.125,0.125,0.72453,0.866546,0.500301,0.098674,1.949917,0.0,1
tower,all,8,2,2,3,median,0.334312,0.334312,0.487529,0.251828,0.145393,0.285714,0.842561,0.0,1
tower,all,8,3,3,1,median,0.5,0.5,0.5,0.0,0.0,0.5,0.5,0.0,1
tower,all,9,1,1,3,median,0.111111,0.111111,1.407039,1.8335,1.058572,0.110006,4.0,0.0,1
tower,all,9,2,2,2,median,0.318189,0.318189,0.318189,0.068189,0.048217,0.25,0.386378,0.0,1
tower,00,2,1,1,1,median,0.049187,0.049187,0.049187,0.0,0.0,0.049187,0.049187,0.0,1
tower,00,2,2,2,1,median,0.083326,0.083326,0.083326,0.0,0.0,0.083326,0.083326,0.0,1
tower,00,3,1,1,1,median,0.025263,0.025263,0.025263,0.0,0.0,0.025263,0.025263,0.0,1
tower,00,3,2,2,1,median,0.029883,0.029883,0.029883,0.0,0.0,0.029883,0.029883,0.0,1
tower,00,3,3,3,1,median,0.04813,0.04813,0.04813,0.0,0.0,0.04813,0.04813,0.0,1
tower,00,4,1,1,1,median,0.25,0.25,0.25,0.0,0.0,0.25,0.25,0.0,1
tower,00,4,2,2,1,median,0.141205,0.141205,0.141205,0.0,0.0,0.141205,0.141205,0.0,1
tower,00,4,3,3,1,median,0.173214,0.173214,0.173214,0.0,0.0,0.173214,0.173214,0.0,1
tower,00,4,4,4,1,median,0.3871,0.3871,0.3871,0.0,0.0,0.3871,0.3871,0.0,1
tower,00,5,1,1,1,median,0.2,0.2,0.2,0.0,0.0,0.2,0.2,0.0,1
tower,00,5,2,2,1,median,0.415301,0.415301,0.415301,0.0,0.0,0.415301,0.415301,0.0,1
tower,00,5,3,3,1,median,0.455943,0.455943,0.455943,0.0,0.0,0.455943,0.455943,0.0,1
tower,00,5,4,4,1,median,0.714617,0.714617,0.714617,0.0,0.0,0.714617,0.714617,0.0,1
tower,00,6,1,1,1,median,0.166667,0.166667,0.166667,0.0,0.0,0.166667,0.166667,0.0,1
tower,00,6,2,2,1,median,0.4,0.4,0.4,0.0,0.0,0.4,0.4,0.0,1
tower,00,6,3,3,1,median,0.343497,0.343497,0.343497,0.0,0.0,0.343497,0.343497,0.0,1
tower,00,6,4,4,1,median,0.278942,0.278942,0.278942,0.0,0.0,0.278942,0.278942,0.0,1
tower,00,7,1,1,1,median,0.142857,0.142857,0.142857,0.0,0.0,0.142857,0.142857,0.0,1
tower,00,7,2,2,1,median,0.333333,0.333333,0.333333,0.0,0.0,0.333333,0.333333,0.0,1
tower,00,7,3,3,1,median,0.6,0.6,0.6,0.0,0.0,0.6,0.6,0.0,1
tower,00,7,4,4,1,median,0.526393,0.526393,0.526393,0.0,0.0,0.526393,0.526393,0.0,1
tower,00,8,1,1,1,median,0.125,0.125,0.125,0.0,0.0,0.125,0.125,0.0,1
tower,00,8,2,2,1,median,0.285714,0.285714,0.285714,0.0,0.0,0.285714,0.285714,0.0,1
tower,00,8,3,3,1,median,0.5,0.5,0.5,0.0,0.0,0.5,0.5,0.0,1
tower,00,9,1,1,1,median,0.111111,0.111111,0.111111,0.0,0.0,0.111111,0.111111,0.0,1
tower,00,9,2,2,1,median,0.25,0.25,0.25,0.0,0.0,0.25,0.25,0.0,1
tower,10,2,1,1,1,median,0.445733,0.445733,0.445733,0.0,0.0,0.445733,0.445733,0.0,1
tower,10,3,1,1,1,median,0.274652,0.274652,0.274652,0.0,0.0,0.274652,0.274652,0.0,1
tower,10,3,2,2,1,median,2.071185,2.071185,2.071185,0.0,0.0,2.071185,2.071185,0.0,1
tower,10,4,1,1,1,median,0.348753,0.348753,0.348753,0.0,0.0,0.348753,0.348753,0.0,1
tower,10,4,2,2,1,median,1.999843,1.999843,1.999843,0.0,0.0,1.999843,1.999843,0.0,1
tower,10,5,1,1,1,median,0.284034,0.284034,0.284034,0.0,0.0,0.284034,0.284034,0.0,1
tower,10,5,2,2,1,median,1.44705,1.44705,1.44705,0.0,0.0,1.44705,1.44705,0.0,1
tower,10,6,1,1,1,median,0.163628,0.163628,0.163628,0.0,0.0,0.163628,0.163628,0.0,1
tower,10,6,2,2,1,median,0.649752,0.649752,0.649752,0.0,0.0,0.649752,0.649752,0.0,1
tower,10,6,3,3,1,median,7.028569,7.028569,7.028569,0.0,0.0,7.028569,7.028569,0.0,1
tower,10,7,1,1,1,median,0.126781,0.126781,0.126781,0.0,0.0,0.126781,0.126781,0.0,1
tower,10,7,2,2,1,median,0.438181,0.438181,0.438181,0.0,0.0,0.438181,0.438181,0.0,1
tower,10,7,3,3,1,median,2.283806,2.283806,2.283806,0.0,0.0,2.283806,2.283806,0.0,1
tower,10,8,1,1,1,median,0.098674,0.098674,0.098674,0.0,0.0,0.098674,0.098674,0.0,1
tower,10,8,2,2,1,median,0.334312,0.334312,0.334312,0.0,0.0,0.334312,0.334312,0.0,1
tower,10,9,1,1,1,median,0.110006,0.110006,0.110006,0.0,0.0,0.110006,0.110006,0.0,1
tower,10,9,2,2,1,median,0.386378,0.386378,0.386378,0.0,0.0,0.386378,0.386378,0.0,1
tower,01,2,1,1,1,median,0.445733,0.445733,0.445733,0.0,0.0,0.445733,0.445733,0.0,1
tower,01,2,2,2,1,median,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1
tower,01,3,1,1,1,median,2.071185,2.071185,2.071185,0.0,0.0,2.071185,2.071185,0.0,1
tower,01,3,2,2,1,median,0.274652,0.274652,0.274652,0.0,0.0,0.274652,0.274652,0.0,1
tower,01,3,3,3,1,median,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1
tower,01,4,2,2,1,median,1.999843,1.999843,1.999843,0.0,0.0,1.999843,1.999843,0.0,1
tower,01,4,3,3,1,median,0.348753,0.348753,0.348753,0.0,0.0,0.348753,0.348753,0.0,1
tower,01,4,4,4,1,median,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1
tower,01,5,3,3,1,median,1.44705,1.44705,1.44705,0.0,0.0,1.44705,1.44705,0.0,1
tower,01,5,4,4,1,median,0.284034,0.284034,0.284034,0.0,0.0,0.284034,0.284034,0.0,1
tower,01,6,3,3,1,median,7.028569,7.028569,7.028569,0.0,0.0,7.028569,7.028569,0.0,1
tower,01,6,4,4,1,median,0.649752,0.649752,0.649752,0.0,0.0,0.649752,0.649752,0.0,1
tower,01,7,4,4,1,median,2.283806,2.283806,2.283806,0.0,0.0,2.283806,2.283806,0.0,1
tower,11,2,1,1,1,median,0.049187,0.049187,0.049187,0.0,0.0,0.049187,0.049187,0.0,1
tower,11,2,2,2,1,median,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1
tower,11,3,1,1,1,median,0.029883,0.029883,0.029883,0.0,0.0,0.029883,0.029883,0.0,1
tower,11,3,2,2,1,median,0.025263,0.025263,0.025263,0.0,0.0,0.025263,0.025263,0.0,1
tower,11,3,3,3,1,median,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1
tower,11,4,1,1,1,median,0.173214,0.173214,0.173214,0.0,0.0,0.173214,0.173214,0.0,1
tower,11,4,2,2,1,median,0.141205,0.141205,0.141205,0.0,0.0,0.141205,0.141205,0.0,1
tower,11,4,3,3,1,median,0.25,0.25,0.25,0.0,0.0,0.25,0.25,0.0,1
tower,11,4,4,4,1,median,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1
tower,11,5,1,1,1,median,0.714617,0.714617,0.714617,0.0,0.0,0.714617,0.714617,0.0,1
tower,11,5,2,2,1,median,0.455943,0.455943,0.455943,0.0,0.0,0.455943,0.455943,0.0,1
tower,11,5,3,3,1,median,0.415301,0.415301,0.415301,0.0,0.0,0.415301,0.415301,0.0,1
tower,11,5,4,4,1,median,0.2,0.2,0.2,0.0,0.0,0.2,0.2,0.0,1
tower,11,6,1,1,1,median,0.514806,0.514806,0.514806,0.0,0.0,0.514806,0.514806,0.0,1
tower,11,6,2,2,1,median,0.278942,0.278942,0.278942,0.0,0.0,0.278942,0.278942,0.0,1
tower,11,6,3,3,1,median,0.343497,0.343497,0.343497,0.0,0.0,0.343497,0.343497,0.0,1
tower,11,6,4,4,1,median,0.4,0.4,0.4,0.0,0.0,0.4,0.4,0.0,1
tower,11,7,1,1,1,median,1.198695,1.198695,1.198695,0.0,0.0,1.198695,1.198695,0.0,1
tower,11,7,2,2,1,median,0.611188,0.611188,0.611188,0.0,0.0,0.611188,0.611188,0.0,1
tower,11,7,3,3,1,median,0.526393,0.526393,0.526393,0.0,0.0,0.526393,0.526393,0.0,1
tower,11,7,4,4,1,median,0.6,0.6,0.6,0.0,0.0,0.6,0.6,0.0,1
tower,11,8,1,1,1,median,1.949917,1.949917,1.949917,0.0,0.0,1.949917,1.949917,0.0,1
tower,11,8,2,2,1,median,0.842561,0.842561,0.842561,0.0,0.0,0.842561,0.842561,0.0,1
tower,11,9,1,1,1,median,4.0,4.0,4.0,0.0,0.0,4.0,4.0,0.0,1

